Renormalization-group running of dimension-8 four-fermion operators in the SMEFT

We compute the renormalization-group equations governing the evolution of dimension-8 four-fermion operators in the Standard Model Effective Field Theory (SMEFT). We describe the calculation and present analytic results for both the full flavor structure of the SMEFT and with the assumption of minimal flavor violation. We present numerical results for the renormalization-group evolution of the coefficients, and study their impact on fits of the Large Hadron Collider (LHC) Drell-Yan data. The effects of running on the dimension-8 coefficients can reach 50\% or more when evolving from 10 TeV scale down to few-GeV energies relevant for the analysis of fixed-target data. However, the impact of the dimension-8 running on the analysis of Drell-Yan data from the LHC is minimal.

==> RGE-linear-dim-8.m <==
(* ::Package:: *)

"RGE[C] gives the linear dimension-8 part of the RGE of a dimension-8 Wilson coefficient C. The result is in the format of C->expr, which means 16*Pi^2*dC/dmu=expr. 

Couplings and constants: 
	FAGS: strong coupling gs,
	G1: hypercharge gauge coupling,
	GW: SU(2) gauge coupling,
	SUNN: number of colors in QCD SU(N) gauge group
IndexDelta indicates Kronecker delta of flavor indices.  

"

RGE[Cd4D21] = Cd4D21[p, r, s, t] -> (28*G1^2*Cd4D21[p, r, s, t])/27 - 
      (14*FAGS^2*Cd4D21[p, r, s, t])/(3*SUNN) + (5*FAGS^2*Cd4D21[p, t, s, r])/
       3 - (16*CF*FAGS^2*Cd4D22[p, r, s, t])/3 + (8*G1^2*Cd4D22[p, r, s, t])/
       9 - (20*FAGS^2*Cd4D22[p, r, s, t])/(3*SUNN) + 
      (11*FAGS^2*Cd4D22[p, t, s, r])/3 + (4*G1^2*SUNN*Cd4D21[s, t, w, w]*
        IndexDelta[p, r])/27 - (G1^2*Cd4D21[s, w, w, t]*IndexDelta[p, r])/
       27 + (FAGS^2*Cd4D21[s, w, w, t]*IndexDelta[p, r])/(6*SUNN) + 
      (2*G1^2*SUNN*Cd4D22[s, t, w, w]*IndexDelta[p, r])/27 + 
      (7*G1^2*Cd4D22[s, w, w, t]*IndexDelta[p, r])/27 - 
      (7*FAGS^2*Cd4D22[s, w, w, t]*IndexDelta[p, r])/(6*SUNN) + 
      (2*G1^2*Ce2d2D21[w, w, s, t]*IndexDelta[p, r])/9 + 
      (G1^2*Ce2d2D22[w, w, s, t]*IndexDelta[p, r])/9 + 
      (2*G1^2*Cl2d2D21[w, w, s, t]*IndexDelta[p, r])/9 - 
      (G1^2*Cl2d2D22[w, w, s, t]*IndexDelta[p, r])/9 - 
      (2*G1^2*SUNN*Cq2d2D21[w, w, s, t]*IndexDelta[p, r])/27 + 
      (G1^2*SUNN*Cq2d2D22[w, w, s, t]*IndexDelta[p, r])/27 - 
      (FAGS^2*Cq2d2D23[w, w, s, t]*IndexDelta[p, r])/(3*SUNN) + 
      (FAGS^2*Cq2d2D24[w, w, s, t]*IndexDelta[p, r])/(6*SUNN) - 
      (4*G1^2*SUNN*Cu2d2D21[w, w, s, t]*IndexDelta[p, r])/27 - 
      (2*G1^2*SUNN*Cu2d2D22[w, w, s, t]*IndexDelta[p, r])/27 - 
      (FAGS^2*Cu2d2D23[w, w, s, t]*IndexDelta[p, r])/(6*SUNN) - 
      (FAGS^2*Cu2d2D24[w, w, s, t]*IndexDelta[p, r])/(12*SUNN) + 
      (FAGS^2*Cd4D21[r, w, w, s]*IndexDelta[p, t])/12 - 
      (7*FAGS^2*Cd4D22[r, w, w, s]*IndexDelta[p, t])/12 - 
      (FAGS^2*Cq2d2D23[w, w, r, s]*IndexDelta[p, t])/6 + 
      (FAGS^2*Cq2d2D24[w, w, r, s]*IndexDelta[p, t])/12 - 
      (FAGS^2*Cu2d2D23[w, w, r, s]*IndexDelta[p, t])/12 - 
      (FAGS^2*Cu2d2D24[w, w, r, s]*IndexDelta[p, t])/24 + 
      (FAGS^2*Cd4D21[p, w, w, t]*IndexDelta[r, s])/12 - 
      (7*FAGS^2*Cd4D22[p, w, w, t]*IndexDelta[r, s])/12 - 
      (FAGS^2*Cq2d2D23[w, w, p, t]*IndexDelta[r, s])/6 + 
      (FAGS^2*Cq2d2D24[w, w, p, t]*IndexDelta[r, s])/12 - 
      (FAGS^2*Cu2d2D23[w, w, p, t]*IndexDelta[r, s])/12 - 
      (FAGS^2*Cu2d2D24[w, w, p, t]*IndexDelta[r, s])/24 + 
      (4*G1^2*SUNN*Cd4D21[p, r, w, w]*IndexDelta[s, t])/27 - 
      (G1^2*Cd4D21[p, w, w, r]*IndexDelta[s, t])/27 + 
      (FAGS^2*Cd4D21[p, w, w, r]*IndexDelta[s, t])/(6*SUNN) + 
      (2*G1^2*SUNN*Cd4D22[p, r, w, w]*IndexDelta[s, t])/27 + 
      (7*G1^2*Cd4D22[p, w, w, r]*IndexDelta[s, t])/27 - 
      (7*FAGS^2*Cd4D22[p, w, w, r]*IndexDelta[s, t])/(6*SUNN) + 
      (2*G1^2*Ce2d2D21[w, w, p, r]*IndexDelta[s, t])/9 + 
      (G1^2*Ce2d2D22[w, w, p, r]*IndexDelta[s, t])/9 + 
      (2*G1^2*Cl2d2D21[w, w, p, r]*IndexDelta[s, t])/9 - 
      (G1^2*Cl2d2D22[w, w, p, r]*IndexDelta[s, t])/9 - 
      (2*G1^2*SUNN*Cq2d2D21[w, w, p, r]*IndexDelta[s, t])/27 + 
      (G1^2*SUNN*Cq2d2D22[w, w, p, r]*IndexDelta[s, t])/27 - 
      (FAGS^2*Cq2d2D23[w, w, p, r]*IndexDelta[s, t])/(3*SUNN) + 
      (FAGS^2*Cq2d2D24[w, w, p, r]*IndexDelta[s, t])/(6*SUNN) - 
      (4*G1^2*SUNN*Cu2d2D21[w, w, p, r]*IndexDelta[s, t])/27 - 
      (2*G1^2*SUNN*Cu2d2D22[w, w, p, r]*IndexDelta[s, t])/27 - 
      (FAGS^2*Cu2d2D23[w, w, p, r]*IndexDelta[s, t])/(6*SUNN) - 
      (FAGS^2*Cu2d2D24[w, w, p, r]*IndexDelta[s, t])/(12*SUNN)
 
RGE[Cd4D22] = Cd4D22[p, r, s, t] -> (16*G1^2*Cd4D21[p, r, s, t])/27 - 
      (8*FAGS^2*Cd4D21[p, r, s, t])/(3*SUNN) + (11*FAGS^2*Cd4D21[p, t, s, r])/
       3 + (8*CF*FAGS^2*Cd4D22[p, r, s, t])/3 + (4*G1^2*Cd4D22[p, r, s, t])/
       3 - (14*FAGS^2*Cd4D22[p, r, s, t])/(3*SUNN) + 
      (17*FAGS^2*Cd4D22[p, t, s, r])/3 - (FAGS^2*Cd4D21[r, w, w, s]*
        IndexDelta[p, t])/12 + (7*FAGS^2*Cd4D22[r, w, w, s]*IndexDelta[p, t])/
       12 + (FAGS^2*Cq2d2D23[w, w, r, s]*IndexDelta[p, t])/6 - 
      (FAGS^2*Cq2d2D24[w, w, r, s]*IndexDelta[p, t])/12 + 
      (FAGS^2*Cu2d2D23[w, w, r, s]*IndexDelta[p, t])/12 + 
      (FAGS^2*Cu2d2D24[w, w, r, s]*IndexDelta[p, t])/24 - 
      (FAGS^2*Cd4D21[p, w, w, t]*IndexDelta[r, s])/12 + 
      (7*FAGS^2*Cd4D22[p, w, w, t]*IndexDelta[r, s])/12 + 
      (FAGS^2*Cq2d2D23[w, w, p, t]*IndexDelta[r, s])/6 - 
      (FAGS^2*Cq2d2D24[w, w, p, t]*IndexDelta[r, s])/12 + 
      (FAGS^2*Cu2d2D23[w, w, p, t]*IndexDelta[r, s])/12 + 
      (FAGS^2*Cu2d2D24[w, w, p, t]*IndexDelta[r, s])/24
 
RGE[Ce2d2D21] = Ce2d2D21[p, r, s, t] -> (28*G1^2*Ce2d2D21[p, r, s, t])/9 + 
      (40*G1^2*Ce2d2D22[p, r, s, t])/27 + (4*FAGS^2*Ce2d2D22[p, r, s, t])/
       (3*SUNN) - (4*FAGS^2*SUNN*Ce2d2D22[p, r, s, t])/3 + 
      (8*G1^2*SUNN*Cd4D21[s, t, w, w]*IndexDelta[p, r])/9 - 
      (2*G1^2*Cd4D21[s, w, w, t]*IndexDelta[p, r])/9 + 
      (4*G1^2*SUNN*Cd4D22[s, t, w, w]*IndexDelta[p, r])/9 + 
      (14*G1^2*Cd4D22[s, w, w, t]*IndexDelta[p, r])/9 + 
      (4*G1^2*Ce2d2D21[w, w, s, t]*IndexDelta[p, r])/3 + 
      (2*G1^2*Ce2d2D22[w, w, s, t]*IndexDelta[p, r])/3 + 
      (4*G1^2*Cl2d2D21[w, w, s, t]*IndexDelta[p, r])/3 - 
      (2*G1^2*Cl2d2D22[w, w, s, t]*IndexDelta[p, r])/3 - 
      (4*G1^2*SUNN*Cq2d2D21[w, w, s, t]*IndexDelta[p, r])/9 + 
      (2*G1^2*SUNN*Cq2d2D22[w, w, s, t]*IndexDelta[p, r])/9 - 
      (8*G1^2*SUNN*Cu2d2D21[w, w, s, t]*IndexDelta[p, r])/9 - 
      (4*G1^2*SUNN*Cu2d2D22[w, w, s, t]*IndexDelta[p, r])/9 + 
      (4*G1^2*SUNN*Ce2d2D21[p, r, w, w]*IndexDelta[s, t])/27 + 
      (2*G1^2*SUNN*Ce2d2D22[p, r, w, w]*IndexDelta[s, t])/27 - 
      (8*G1^2*SUNN*Ce2u2D21[p, r, w, w]*IndexDelta[s, t])/27 - 
      (4*G1^2*SUNN*Ce2u2D22[p, r, w, w]*IndexDelta[s, t])/27 + 
      (2*G1^2*Ce4D21[p, r, w, w]*IndexDelta[s, t])/3 + 
      2*G1^2*Ce4D22[p, r, w, w]*IndexDelta[s, t] + 
      (4*G1^2*Cl2e2D21[w, w, p, r]*IndexDelta[s, t])/9 - 
      (2*G1^2*Cl2e2D22[w, w, p, r]*IndexDelta[s, t])/9 - 
      (4*G1^2*SUNN*Cq2e2D21[w, w, p, r]*IndexDelta[s, t])/27 + 
      (2*G1^2*SUNN*Cq2e2D22[w, w, p, r]*IndexDelta[s, t])/27
 
RGE[Ce2d2D22] = Ce2d2D22[p, r, s, t] -> (16*G1^2*Ce2d2D21[p, r, s, t])/9 + 
      (124*G1^2*Ce2d2D22[p, r, s, t])/27 - (2*FAGS^2*Ce2d2D22[p, r, s, t])/
       (3*SUNN) + (2*FAGS^2*SUNN*Ce2d2D22[p, r, s, t])/3
 
RGE[Ce2u2D21] = Ce2u2D21[p, r, s, t] -> (-56*G1^2*Ce2u2D21[p, r, s, t])/9 - 
      (344*G1^2*Ce2u2D22[p, r, s, t])/27 + (4*FAGS^2*Ce2u2D22[p, r, s, t])/
       (3*SUNN) - (4*FAGS^2*SUNN*Ce2u2D22[p, r, s, t])/3 + 
      (4*G1^2*Ce2u2D21[w, w, s, t]*IndexDelta[p, r])/3 + 
      (2*G1^2*Ce2u2D22[w, w, s, t]*IndexDelta[p, r])/3 + 
      (4*G1^2*Cl2u2D21[w, w, s, t]*IndexDelta[p, r])/3 - 
      (2*G1^2*Cl2u2D22[w, w, s, t]*IndexDelta[p, r])/3 - 
      (4*G1^2*SUNN*Cq2u2D21[w, w, s, t]*IndexDelta[p, r])/9 + 
      (2*G1^2*SUNN*Cq2u2D22[w, w, s, t]*IndexDelta[p, r])/9 + 
      (4*G1^2*SUNN*Cu2d2D21[s, t, w, w]*IndexDelta[p, r])/9 + 
      (2*G1^2*SUNN*Cu2d2D22[s, t, w, w]*IndexDelta[p, r])/9 - 
      (16*G1^2*SUNN*Cu4D21[s, t, w, w]*IndexDelta[p, r])/9 + 
      (4*G1^2*Cu4D21[s, w, w, t]*IndexDelta[p, r])/9 - 
      (8*G1^2*SUNN*Cu4D22[s, t, w, w]*IndexDelta[p, r])/9 - 
      (28*G1^2*Cu4D22[s, w, w, t]*IndexDelta[p, r])/9 - 
      (8*G1^2*SUNN*Ce2d2D21[p, r, w, w]*IndexDelta[s, t])/27 - 
      (4*G1^2*SUNN*Ce2d2D22[p, r, w, w]*IndexDelta[s, t])/27 + 
      (16*G1^2*SUNN*Ce2u2D21[p, r, w, w]*IndexDelta[s, t])/27 + 
      (8*G1^2*SUNN*Ce2u2D22[p, r, w, w]*IndexDelta[s, t])/27 - 
      (4*G1^2*Ce4D21[p, r, w, w]*IndexDelta[s, t])/3 - 
      4*G1^2*Ce4D22[p, r, w, w]*IndexDelta[s, t] - 
      (8*G1^2*Cl2e2D21[w, w, p, r]*IndexDelta[s, t])/9 + 
      (4*G1^2*Cl2e2D22[w, w, p, r]*IndexDelta[s, t])/9 + 
      (8*G1^2*SUNN*Cq2e2D21[w, w, p, r]*IndexDelta[s, t])/27 - 
      (4*G1^2*SUNN*Cq2e2D22[w, w, p, r]*IndexDelta[s, t])/27
 
RGE[Ce2u2D22] = Ce2u2D22[p, r, s, t] -> (-32*G1^2*Ce2u2D21[p, r, s, t])/9 - 
      (116*G1^2*Ce2u2D22[p, r, s, t])/27 - (2*FAGS^2*Ce2u2D22[p, r, s, t])/
       (3*SUNN) + (2*FAGS^2*SUNN*Ce2u2D22[p, r, s, t])/3
 
RGE[Ce4D21] = Ce4D21[p, r, s, t] -> (76*G1^2*Ce4D21[p, r, s, t])/3 + 
      (2*G1^2*SUNN*Ce2d2D21[s, t, w, w]*IndexDelta[p, r])/9 + 
      (G1^2*SUNN*Ce2d2D22[s, t, w, w]*IndexDelta[p, r])/9 - 
      (4*G1^2*SUNN*Ce2u2D21[s, t, w, w]*IndexDelta[p, r])/9 - 
      (2*G1^2*SUNN*Ce2u2D22[s, t, w, w]*IndexDelta[p, r])/9 + 
      G1^2*Ce4D21[s, t, w, w]*IndexDelta[p, r] + 
      (2*G1^2*Cl2e2D21[w, w, s, t]*IndexDelta[p, r])/3 - 
      (G1^2*Cl2e2D22[w, w, s, t]*IndexDelta[p, r])/3 - 
      (2*G1^2*SUNN*Cq2e2D21[w, w, s, t]*IndexDelta[p, r])/9 + 
      (G1^2*SUNN*Cq2e2D22[w, w, s, t]*IndexDelta[p, r])/9 + 
      (2*G1^2*SUNN*Ce2d2D21[p, r, w, w]*IndexDelta[s, t])/9 + 
      (G1^2*SUNN*Ce2d2D22[p, r, w, w]*IndexDelta[s, t])/9 - 
      (4*G1^2*SUNN*Ce2u2D21[p, r, w, w]*IndexDelta[s, t])/9 - 
      (2*G1^2*SUNN*Ce2u2D22[p, r, w, w]*IndexDelta[s, t])/9 + 
      G1^2*Ce4D21[p, r, w, w]*IndexDelta[s, t] + 
      (2*G1^2*Cl2e2D21[w, w, p, r]*IndexDelta[s, t])/3 - 
      (G1^2*Cl2e2D22[w, w, p, r]*IndexDelta[s, t])/3 - 
      (2*G1^2*SUNN*Cq2e2D21[w, w, p, r]*IndexDelta[s, t])/9 + 
      (G1^2*SUNN*Cq2e2D22[w, w, p, r]*IndexDelta[s, t])/9
 
RGE[Cl2d2D21] = Cl2d2D21[p, r, s, t] -> (-14*G1^2*Cl2d2D21[p, r, s, t])/9 + 
      (86*G1^2*Cl2d2D22[p, r, s, t])/27 + 2*GW^2*Cl2d2D22[p, r, s, t] - 
      (4*FAGS^2*Cl2d2D22[p, r, s, t])/(3*SUNN) + 
      (4*FAGS^2*SUNN*Cl2d2D22[p, r, s, t])/3 + 
      (4*G1^2*SUNN*Cd4D21[s, t, w, w]*IndexDelta[p, r])/9 - 
      (G1^2*Cd4D21[s, w, w, t]*IndexDelta[p, r])/9 + 
      (2*G1^2*SUNN*Cd4D22[s, t, w, w]*IndexDelta[p, r])/9 + 
      (7*G1^2*Cd4D22[s, w, w, t]*IndexDelta[p, r])/9 + 
      (2*G1^2*Ce2d2D21[w, w, s, t]*IndexDelta[p, r])/3 + 
      (G1^2*Ce2d2D22[w, w, s, t]*IndexDelta[p, r])/3 + 
      (2*G1^2*Cl2d2D21[w, w, s, t]*IndexDelta[p, r])/3 - 
      (G1^2*Cl2d2D22[w, w, s, t]*IndexDelta[p, r])/3 - 
      (2*G1^2*SUNN*Cq2d2D21[w, w, s, t]*IndexDelta[p, r])/9 + 
      (G1^2*SUNN*Cq2d2D22[w, w, s, t]*IndexDelta[p, r])/9 - 
      (4*G1^2*SUNN*Cu2d2D21[w, w, s, t]*IndexDelta[p, r])/9 - 
      (2*G1^2*SUNN*Cu2d2D22[w, w, s, t]*IndexDelta[p, r])/9 + 
      (4*G1^2*SUNN*Cl2d2D21[p, r, w, w]*IndexDelta[s, t])/27 - 
      (2*G1^2*SUNN*Cl2d2D22[p, r, w, w]*IndexDelta[s, t])/27 + 
      (4*G1^2*Cl2e2D21[p, r, w, w]*IndexDelta[s, t])/9 - 
      (2*G1^2*Cl2e2D22[p, r, w, w]*IndexDelta[s, t])/9 - 
      (4*G1^2*SUNN*Cl2q2D21[p, r, w, w]*IndexDelta[s, t])/27 - 
      (2*G1^2*SUNN*Cl2q2D22[p, r, w, w]*IndexDelta[s, t])/27 - 
      (8*G1^2*SUNN*Cl2u2D21[p, r, w, w]*IndexDelta[s, t])/27 + 
      (4*G1^2*SUNN*Cl2u2D22[p, r, w, w]*IndexDelta[s, t])/27 + 
      (7*G1^2*Cl4D21[p, r, w, w]*IndexDelta[s, t])/9 + 
      (11*G1^2*Cl4D22[p, r, w, w]*IndexDelta[s, t])/9
 
RGE[Cl2d2D22] = Cl2d2D22[p, r, s, t] -> (8*G1^2*Cl2d2D21[p, r, s, t])/9 - 
      (29*G1^2*Cl2d2D22[p, r, s, t])/27 + GW^2*Cl2d2D22[p, r, s, t] - 
      (2*FAGS^2*Cl2d2D22[p, r, s, t])/(3*SUNN) + 
      (2*FAGS^2*SUNN*Cl2d2D22[p, r, s, t])/3
 
RGE[Cl2e2D21] = Cl2e2D21[p, r, s, t] -> (-14*G1^2*Cl2e2D21[p, r, s, t])/3 + 
      10*G1^2*Cl2e2D22[p, r, s, t] + 2*GW^2*Cl2e2D22[p, r, s, t] + 
      (2*G1^2*SUNN*Ce2d2D21[s, t, w, w]*IndexDelta[p, r])/9 + 
      (G1^2*SUNN*Ce2d2D22[s, t, w, w]*IndexDelta[p, r])/9 - 
      (4*G1^2*SUNN*Ce2u2D21[s, t, w, w]*IndexDelta[p, r])/9 - 
      (2*G1^2*SUNN*Ce2u2D22[s, t, w, w]*IndexDelta[p, r])/9 + 
      G1^2*Ce4D21[s, t, w, w]*IndexDelta[p, r] + 3*G1^2*Ce4D22[s, t, w, w]*
       IndexDelta[p, r] + (2*G1^2*Cl2e2D21[w, w, s, t]*IndexDelta[p, r])/3 - 
      (G1^2*Cl2e2D22[w, w, s, t]*IndexDelta[p, r])/3 - 
      (2*G1^2*SUNN*Cq2e2D21[w, w, s, t]*IndexDelta[p, r])/9 + 
      (G1^2*SUNN*Cq2e2D22[w, w, s, t]*IndexDelta[p, r])/9 + 
      (4*G1^2*SUNN*Cl2d2D21[p, r, w, w]*IndexDelta[s, t])/9 - 
      (2*G1^2*SUNN*Cl2d2D22[p, r, w, w]*IndexDelta[s, t])/9 + 
      (4*G1^2*Cl2e2D21[p, r, w, w]*IndexDelta[s, t])/3 - 
      (2*G1^2*Cl2e2D22[p, r, w, w]*IndexDelta[s, t])/3 - 
      (4*G1^2*SUNN*Cl2q2D21[p, r, w, w]*IndexDelta[s, t])/9 - 
      (2*G1^2*SUNN*Cl2q2D22[p, r, w, w]*IndexDelta[s, t])/9 - 
      (8*G1^2*SUNN*Cl2u2D21[p, r, w, w]*IndexDelta[s, t])/9 + 
      (4*G1^2*SUNN*Cl2u2D22[p, r, w, w]*IndexDelta[s, t])/9 + 
      (4*G1^2*Cl4D21[p, r, w, w]*IndexDelta[s, t])/3 + 
      (2*G1^2*Cl4D22[p, r, w, w]*IndexDelta[s, t])/3
 
RGE[Cl2e2D22] = Cl2e2D22[p, r, s, t] -> (8*G1^2*Cl2e2D21[p, r, s, t])/3 - 
      3*G1^2*Cl2e2D22[p, r, s, t] + GW^2*Cl2e2D22[p, r, s, t]
 
RGE[Cl2q2D21] = Cl2q2D21[p, r, s, t] -> (-7*G1^2*Cl2q2D21[p, r, s, t])/9 - 
      (50*G1^2*Cl2q2D22[p, r, s, t])/27 - 4*GW^2*Cl2q2D22[p, r, s, t] + 
      (4*FAGS^2*Cl2q2D22[p, r, s, t])/(3*SUNN) - 
      (4*FAGS^2*SUNN*Cl2q2D22[p, r, s, t])/3 + 
      (2*G1^2*Cl2q2D21[w, w, s, t]*IndexDelta[p, r])/3 + 
      (G1^2*Cl2q2D22[w, w, s, t]*IndexDelta[p, r])/3 + 
      (2*G1^2*SUNN*Cq2d2D21[s, t, w, w]*IndexDelta[p, r])/9 - 
      (G1^2*SUNN*Cq2d2D22[s, t, w, w]*IndexDelta[p, r])/9 + 
      (2*G1^2*Cq2e2D21[s, t, w, w]*IndexDelta[p, r])/3 - 
      (G1^2*Cq2e2D22[s, t, w, w]*IndexDelta[p, r])/3 - 
      (4*G1^2*SUNN*Cq2u2D21[s, t, w, w]*IndexDelta[p, r])/9 + 
      (2*G1^2*SUNN*Cq2u2D22[s, t, w, w]*IndexDelta[p, r])/9 - 
      (4*G1^2*SUNN*Cq4D21[s, t, w, w]*IndexDelta[p, r])/9 + 
      (G1^2*Cq4D21[s, w, w, t]*IndexDelta[p, r])/18 - 
      (2*G1^2*SUNN*Cq4D22[s, t, w, w]*IndexDelta[p, r])/9 - 
      (7*G1^2*Cq4D22[s, w, w, t]*IndexDelta[p, r])/18 + 
      (G1^2*Cq4D23[s, w, w, t]*IndexDelta[p, r])/6 - 
      (7*G1^2*Cq4D24[s, w, w, t]*IndexDelta[p, r])/6 - 
      (2*G1^2*SUNN*Cl2d2D21[p, r, w, w]*IndexDelta[s, t])/27 + 
      (G1^2*SUNN*Cl2d2D22[p, r, w, w]*IndexDelta[s, t])/27 - 
      (2*G1^2*Cl2e2D21[p, r, w, w]*IndexDelta[s, t])/9 + 
      (G1^2*Cl2e2D22[p, r, w, w]*IndexDelta[s, t])/9 + 
      (2*G1^2*SUNN*Cl2q2D21[p, r, w, w]*IndexDelta[s, t])/27 + 
      (G1^2*SUNN*Cl2q2D22[p, r, w, w]*IndexDelta[s, t])/27 + 
      (4*G1^2*SUNN*Cl2u2D21[p, r, w, w]*IndexDelta[s, t])/27 - 
      (2*G1^2*SUNN*Cl2u2D22[p, r, w, w]*IndexDelta[s, t])/27 - 
      (7*G1^2*Cl4D21[p, r, w, w]*IndexDelta[s, t])/18 - 
      (11*G1^2*Cl4D22[p, r, w, w]*IndexDelta[s, t])/18
 
RGE[Cl2q2D22] = Cl2q2D22[p, r, s, t] -> (-4*G1^2*Cl2q2D21[p, r, s, t])/9 - 
      (11*G1^2*Cl2q2D22[p, r, s, t])/27 + 2*GW^2*Cl2q2D22[p, r, s, t] - 
      (2*FAGS^2*Cl2q2D22[p, r, s, t])/(3*SUNN) + 
      (2*FAGS^2*SUNN*Cl2q2D22[p, r, s, t])/3
 
RGE[Cl2q2D23] = Cl2q2D23[p, r, s, t] -> (7*GW^2*Cl2q2D21[p, r, s, t])/3 + 
      (10*GW^2*Cl2q2D22[p, r, s, t])/3 - (7*G1^2*Cl2q2D23[p, r, s, t])/9 + 
      (23*GW^2*Cl2q2D23[p, r, s, t])/3 - (50*G1^2*Cl2q2D24[p, r, s, t])/27 + 
      2*GW^2*Cl2q2D24[p, r, s, t] + (4*FAGS^2*Cl2q2D24[p, r, s, t])/
       (3*SUNN) - (4*FAGS^2*SUNN*Cl2q2D24[p, r, s, t])/3 + 
      (2*GW^2*Cl2q2D23[w, w, s, t]*IndexDelta[p, r])/3 + 
      (GW^2*Cl2q2D24[w, w, s, t]*IndexDelta[p, r])/3 - 
      (GW^2*Cq4D21[s, w, w, t]*IndexDelta[p, r])/6 + 
      (7*GW^2*Cq4D22[s, w, w, t]*IndexDelta[p, r])/6 + 
      (4*GW^2*SUNN*Cq4D23[s, t, w, w]*IndexDelta[p, r])/3 + 
      (GW^2*Cq4D23[s, w, w, t]*IndexDelta[p, r])/6 + 
      (2*GW^2*SUNN*Cq4D24[s, t, w, w]*IndexDelta[p, r])/3 - 
      (7*GW^2*Cq4D24[s, w, w, t]*IndexDelta[p, r])/6 + 
      (2*GW^2*SUNN*Cl2q2D23[p, r, w, w]*IndexDelta[s, t])/3 + 
      (GW^2*SUNN*Cl2q2D24[p, r, w, w]*IndexDelta[s, t])/3 - 
      (GW^2*Cl4D21[p, r, w, w]*IndexDelta[s, t])/6 + 
      (7*GW^2*Cl4D22[p, r, w, w]*IndexDelta[s, t])/6
 
RGE[Cl2q2D24] = Cl2q2D24[p, r, s, t] -> (4*GW^2*Cl2q2D21[p, r, s, t])/3 + 
      (7*GW^2*Cl2q2D22[p, r, s, t])/3 - (4*G1^2*Cl2q2D23[p, r, s, t])/9 + 
      (2*GW^2*Cl2q2D23[p, r, s, t])/3 - (11*G1^2*Cl2q2D24[p, r, s, t])/27 + 
      9*GW^2*Cl2q2D24[p, r, s, t] - (2*FAGS^2*Cl2q2D24[p, r, s, t])/
       (3*SUNN) + (2*FAGS^2*SUNN*Cl2q2D24[p, r, s, t])/3
 
RGE[Cl2u2D21] = Cl2u2D21[p, r, s, t] -> (28*G1^2*Cl2u2D21[p, r, s, t])/9 - 
      (70*G1^2*Cl2u2D22[p, r, s, t])/27 + 2*GW^2*Cl2u2D22[p, r, s, t] - 
      (4*FAGS^2*Cl2u2D22[p, r, s, t])/(3*SUNN) + 
      (4*FAGS^2*SUNN*Cl2u2D22[p, r, s, t])/3 + 
      (2*G1^2*Ce2u2D21[w, w, s, t]*IndexDelta[p, r])/3 + 
      (G1^2*Ce2u2D22[w, w, s, t]*IndexDelta[p, r])/3 + 
      (2*G1^2*Cl2u2D21[w, w, s, t]*IndexDelta[p, r])/3 - 
      (G1^2*Cl2u2D22[w, w, s, t]*IndexDelta[p, r])/3 - 
      (2*G1^2*SUNN*Cq2u2D21[w, w, s, t]*IndexDelta[p, r])/9 + 
      (G1^2*SUNN*Cq2u2D22[w, w, s, t]*IndexDelta[p, r])/9 + 
      (2*G1^2*SUNN*Cu2d2D21[s, t, w, w]*IndexDelta[p, r])/9 + 
      (G1^2*SUNN*Cu2d2D22[s, t, w, w]*IndexDelta[p, r])/9 - 
      (8*G1^2*SUNN*Cu4D21[s, t, w, w]*IndexDelta[p, r])/9 + 
      (2*G1^2*Cu4D21[s, w, w, t]*IndexDelta[p, r])/9 - 
      (4*G1^2*SUNN*Cu4D22[s, t, w, w]*IndexDelta[p, r])/9 - 
      (14*G1^2*Cu4D22[s, w, w, t]*IndexDelta[p, r])/9 - 
      (8*G1^2*SUNN*Cl2d2D21[p, r, w, w]*IndexDelta[s, t])/27 + 
      (4*G1^2*SUNN*Cl2d2D22[p, r, w, w]*IndexDelta[s, t])/27 - 
      (8*G1^2*Cl2e2D21[p, r, w, w]*IndexDelta[s, t])/9 + 
      (4*G1^2*Cl2e2D22[p, r, w, w]*IndexDelta[s, t])/9 + 
      (8*G1^2*SUNN*Cl2q2D21[p, r, w, w]*IndexDelta[s, t])/27 + 
      (4*G1^2*SUNN*Cl2q2D22[p, r, w, w]*IndexDelta[s, t])/27 + 
      (16*G1^2*SUNN*Cl2u2D21[p, r, w, w]*IndexDelta[s, t])/27 - 
      (8*G1^2*SUNN*Cl2u2D22[p, r, w, w]*IndexDelta[s, t])/27 - 
      (14*G1^2*Cl4D21[p, r, w, w]*IndexDelta[s, t])/9 - 
      (22*G1^2*Cl4D22[p, r, w, w]*IndexDelta[s, t])/9
 
RGE[Cl2u2D22] = Cl2u2D22[p, r, s, t] -> (-16*G1^2*Cl2u2D21[p, r, s, t])/9 + 
      (109*G1^2*Cl2u2D22[p, r, s, t])/27 + GW^2*Cl2u2D22[p, r, s, t] - 
      (2*FAGS^2*Cl2u2D22[p, r, s, t])/(3*SUNN) + 
      (2*FAGS^2*SUNN*Cl2u2D22[p, r, s, t])/3
 
RGE[Cl4D21] = Cl4D21[p, r, s, t] -> (7*G1^2*Cl4D21[p, r, s, t])/3 - 
      (GW^2*Cl4D21[p, r, s, t])/2 + 2*G1^2*Cl4D22[p, r, s, t] + 
      (5*GW^2*Cl4D22[p, r, s, t])/6 + (G1^2*SUNN*Cl2d2D21[s, t, w, w]*
        IndexDelta[p, r])/9 - (G1^2*SUNN*Cl2d2D22[s, t, w, w]*
        IndexDelta[p, r])/18 + (G1^2*Cl2e2D21[s, t, w, w]*IndexDelta[p, r])/
       3 - (G1^2*Cl2e2D22[s, t, w, w]*IndexDelta[p, r])/6 - 
      (G1^2*SUNN*Cl2q2D21[s, t, w, w]*IndexDelta[p, r])/9 - 
      (G1^2*SUNN*Cl2q2D22[s, t, w, w]*IndexDelta[p, r])/18 - 
      (GW^2*SUNN*Cl2q2D23[s, t, w, w]*IndexDelta[p, r])/3 - 
      (GW^2*SUNN*Cl2q2D24[s, t, w, w]*IndexDelta[p, r])/6 - 
      (2*G1^2*SUNN*Cl2u2D21[s, t, w, w]*IndexDelta[p, r])/9 + 
      (G1^2*SUNN*Cl2u2D22[s, t, w, w]*IndexDelta[p, r])/9 + 
      (7*G1^2*Cl4D21[s, t, w, w]*IndexDelta[p, r])/12 + 
      (GW^2*Cl4D21[s, t, w, w]*IndexDelta[p, r])/12 + 
      (11*G1^2*Cl4D22[s, t, w, w]*IndexDelta[p, r])/12 - 
      (7*GW^2*Cl4D22[s, t, w, w]*IndexDelta[p, r])/12 + 
      (GW^2*SUNN*Cl2q2D23[r, s, w, w]*IndexDelta[p, t])/3 + 
      (GW^2*SUNN*Cl2q2D24[r, s, w, w]*IndexDelta[p, t])/6 + 
      (GW^2*Cl4D21[r, s, w, w]*IndexDelta[p, t])/12 - 
      (7*GW^2*Cl4D22[r, s, w, w]*IndexDelta[p, t])/12 + 
      (GW^2*Cl4D21[p, t, w, w]*IndexDelta[r, s])/12 - 
      (7*GW^2*Cl4D22[p, t, w, w]*IndexDelta[r, s])/12 + 
      (G1^2*SUNN*Cl2d2D21[p, r, w, w]*IndexDelta[s, t])/9 - 
      (G1^2*SUNN*Cl2d2D22[p, r, w, w]*IndexDelta[s, t])/18 + 
      (G1^2*Cl2e2D21[p, r, w, w]*IndexDelta[s, t])/3 - 
      (G1^2*Cl2e2D22[p, r, w, w]*IndexDelta[s, t])/6 - 
      (G1^2*SUNN*Cl2q2D21[p, r, w, w]*IndexDelta[s, t])/9 - 
      (G1^2*SUNN*Cl2q2D22[p, r, w, w]*IndexDelta[s, t])/18 - 
      (GW^2*SUNN*Cl2q2D23[p, r, w, w]*IndexDelta[s, t])/3 - 
      (GW^2*SUNN*Cl2q2D24[p, r, w, w]*IndexDelta[s, t])/6 - 
      (2*G1^2*SUNN*Cl2u2D21[p, r, w, w]*IndexDelta[s, t])/9 + 
      (G1^2*SUNN*Cl2u2D22[p, r, w, w]*IndexDelta[s, t])/9 + 
      (G1^2*Cl4D21[p, r, w, w]*IndexDelta[s, t])/3 + 
      (GW^2*Cl4D21[p, r, w, w]*IndexDelta[s, t])/3 + 
      (G1^2*Cl4D22[p, r, w, w]*IndexDelta[s, t])/6 + 
      (GW^2*Cl4D22[p, r, w, w]*IndexDelta[s, t])/6
 
RGE[Cl4D22] = Cl4D22[p, r, s, t] -> (4*G1^2*Cl4D21[p, r, s, t])/3 + 
      (5*GW^2*Cl4D21[p, r, s, t])/2 + 3*G1^2*Cl4D22[p, r, s, t] + 
      (35*GW^2*Cl4D22[p, r, s, t])/6 - (GW^2*SUNN*Cl2q2D23[r, s, w, w]*
        IndexDelta[p, t])/3 - (GW^2*SUNN*Cl2q2D24[r, s, w, w]*
        IndexDelta[p, t])/6 - (GW^2*Cl4D21[r, s, w, w]*IndexDelta[p, t])/12 + 
      (7*GW^2*Cl4D22[r, s, w, w]*IndexDelta[p, t])/12 - 
      (GW^2*Cl4D21[p, t, w, w]*IndexDelta[r, s])/12 + 
      (7*GW^2*Cl4D22[p, t, w, w]*IndexDelta[r, s])/12
 
RGE[Cq2d2D21] = Cq2d2D21[p, r, s, t] -> (14*G1^2*Cq2d2D21[p, r, s, t])/27 - 
      (10*G1^2*Cq2d2D22[p, r, s, t])/27 + 2*GW^2*Cq2d2D22[p, r, s, t] - 
      (8*FAGS^2*Cq2d2D22[p, r, s, t])/(3*SUNN) + 
      (8*FAGS^2*SUNN*Cq2d2D22[p, r, s, t])/3 - 
      (7*FAGS^2*Cq2d2D23[p, r, s, t])/3 + (7*FAGS^2*Cq2d2D23[p, r, s, t])/
       (3*SUNN^2) + (10*FAGS^2*Cq2d2D24[p, r, s, t])/3 - 
      (10*FAGS^2*Cq2d2D24[p, r, s, t])/(3*SUNN^2) - 
      (4*G1^2*SUNN*Cd4D21[s, t, w, w]*IndexDelta[p, r])/27 + 
      (G1^2*Cd4D21[s, w, w, t]*IndexDelta[p, r])/27 - 
      (2*G1^2*SUNN*Cd4D22[s, t, w, w]*IndexDelta[p, r])/27 - 
      (7*G1^2*Cd4D22[s, w, w, t]*IndexDelta[p, r])/27 - 
      (2*G1^2*Ce2d2D21[w, w, s, t]*IndexDelta[p, r])/9 - 
      (G1^2*Ce2d2D22[w, w, s, t]*IndexDelta[p, r])/9 - 
      (2*G1^2*Cl2d2D21[w, w, s, t]*IndexDelta[p, r])/9 + 
      (G1^2*Cl2d2D22[w, w, s, t]*IndexDelta[p, r])/9 + 
      (2*G1^2*SUNN*Cq2d2D21[w, w, s, t]*IndexDelta[p, r])/27 - 
      (G1^2*SUNN*Cq2d2D22[w, w, s, t]*IndexDelta[p, r])/27 + 
      (4*G1^2*SUNN*Cu2d2D21[w, w, s, t]*IndexDelta[p, r])/27 + 
      (2*G1^2*SUNN*Cu2d2D22[w, w, s, t]*IndexDelta[p, r])/27 + 
      (4*G1^2*Cl2q2D21[w, w, p, r]*IndexDelta[s, t])/9 + 
      (2*G1^2*Cl2q2D22[w, w, p, r]*IndexDelta[s, t])/9 + 
      (4*G1^2*SUNN*Cq2d2D21[p, r, w, w]*IndexDelta[s, t])/27 - 
      (2*G1^2*SUNN*Cq2d2D22[p, r, w, w]*IndexDelta[s, t])/27 + 
      (4*G1^2*Cq2e2D21[p, r, w, w]*IndexDelta[s, t])/9 - 
      (2*G1^2*Cq2e2D22[p, r, w, w]*IndexDelta[s, t])/9 - 
      (8*G1^2*SUNN*Cq2u2D21[p, r, w, w]*IndexDelta[s, t])/27 + 
      (4*G1^2*SUNN*Cq2u2D22[p, r, w, w]*IndexDelta[s, t])/27 - 
      (8*G1^2*SUNN*Cq4D21[p, r, w, w]*IndexDelta[s, t])/27 + 
      (G1^2*Cq4D21[p, w, w, r]*IndexDelta[s, t])/27 - 
      (4*G1^2*SUNN*Cq4D22[p, r, w, w]*IndexDelta[s, t])/27 - 
      (7*G1^2*Cq4D22[p, w, w, r]*IndexDelta[s, t])/27 + 
      (G1^2*Cq4D23[p, w, w, r]*IndexDelta[s, t])/9 - 
      (7*G1^2*Cq4D24[p, w, w, r]*IndexDelta[s, t])/9
 
RGE[Cq2d2D22] = Cq2d2D22[p, r, s, t] -> (-8*G1^2*Cq2d2D21[p, r, s, t])/27 + 
      (19*G1^2*Cq2d2D22[p, r, s, t])/27 + GW^2*Cq2d2D22[p, r, s, t] - 
      (4*FAGS^2*Cq2d2D22[p, r, s, t])/(3*SUNN) + 
      (4*FAGS^2*SUNN*Cq2d2D22[p, r, s, t])/3 + 
      (4*FAGS^2*Cq2d2D23[p, r, s, t])/3 - (4*FAGS^2*Cq2d2D23[p, r, s, t])/
       (3*SUNN^2) - (7*FAGS^2*Cq2d2D24[p, r, s, t])/3 + 
      (7*FAGS^2*Cq2d2D24[p, r, s, t])/(3*SUNN^2)
 
RGE[Cq2d2D23] = Cq2d2D23[p, r, s, t] -> (-28*FAGS^2*Cq2d2D21[p, r, s, t])/3 + 
      (40*FAGS^2*Cq2d2D22[p, r, s, t])/3 + (14*G1^2*Cq2d2D23[p, r, s, t])/
       27 + (28*FAGS^2*Cq2d2D23[p, r, s, t])/(3*SUNN) - 
      4*FAGS^2*SUNN*Cq2d2D23[p, r, s, t] - (10*G1^2*Cq2d2D24[p, r, s, t])/
       27 + 2*GW^2*Cq2d2D24[p, r, s, t] - (16*FAGS^2*Cq2d2D24[p, r, s, t])/
       SUNN + 4*FAGS^2*SUNN*Cq2d2D24[p, r, s, t] - 
      (2*FAGS^2*Cd4D21[s, w, w, t]*IndexDelta[p, r])/3 + 
      (14*FAGS^2*Cd4D22[s, w, w, t]*IndexDelta[p, r])/3 + 
      (4*FAGS^2*Cq2d2D23[w, w, s, t]*IndexDelta[p, r])/3 - 
      (2*FAGS^2*Cq2d2D24[w, w, s, t]*IndexDelta[p, r])/3 + 
      (2*FAGS^2*Cu2d2D23[w, w, s, t]*IndexDelta[p, r])/3 + 
      (FAGS^2*Cu2d2D24[w, w, s, t]*IndexDelta[p, r])/3 + 
      (2*FAGS^2*Cq2d2D23[p, r, w, w]*IndexDelta[s, t])/3 - 
      (FAGS^2*Cq2d2D24[p, r, w, w]*IndexDelta[s, t])/3 + 
      (2*FAGS^2*Cq2u2D23[p, r, w, w]*IndexDelta[s, t])/3 - 
      (FAGS^2*Cq2u2D24[p, r, w, w]*IndexDelta[s, t])/3 - 
      (2*FAGS^2*Cq4D21[p, w, w, r]*IndexDelta[s, t])/3 + 
      (14*FAGS^2*Cq4D22[p, w, w, r]*IndexDelta[s, t])/3 - 
      2*FAGS^2*Cq4D23[p, w, w, r]*IndexDelta[s, t] + 
      14*FAGS^2*Cq4D24[p, w, w, r]*IndexDelta[s, t]
 
RGE[Cq2d2D24] = Cq2d2D24[p, r, s, t] -> (16*FAGS^2*Cq2d2D21[p, r, s, t])/3 - 
      (28*FAGS^2*Cq2d2D22[p, r, s, t])/3 - (8*G1^2*Cq2d2D23[p, r, s, t])/27 - 
      (16*FAGS^2*Cq2d2D23[p, r, s, t])/(3*SUNN) + 
      2*FAGS^2*SUNN*Cq2d2D23[p, r, s, t] + (19*G1^2*Cq2d2D24[p, r, s, t])/
       27 + GW^2*Cq2d2D24[p, r, s, t] + (8*FAGS^2*Cq2d2D24[p, r, s, t])/
       SUNN - 6*FAGS^2*SUNN*Cq2d2D24[p, r, s, t]
 
RGE[Cq2e2D21] = Cq2e2D21[p, r, s, t] -> (14*G1^2*Cq2e2D21[p, r, s, t])/9 + 
      (14*G1^2*Cq2e2D22[p, r, s, t])/27 + 2*GW^2*Cq2e2D22[p, r, s, t] - 
      (4*FAGS^2*Cq2e2D22[p, r, s, t])/(3*SUNN) + 
      (4*FAGS^2*SUNN*Cq2e2D22[p, r, s, t])/3 - 
      (2*G1^2*SUNN*Ce2d2D21[s, t, w, w]*IndexDelta[p, r])/27 - 
      (G1^2*SUNN*Ce2d2D22[s, t, w, w]*IndexDelta[p, r])/27 + 
      (4*G1^2*SUNN*Ce2u2D21[s, t, w, w]*IndexDelta[p, r])/27 + 
      (2*G1^2*SUNN*Ce2u2D22[s, t, w, w]*IndexDelta[p, r])/27 - 
      (G1^2*Ce4D21[s, t, w, w]*IndexDelta[p, r])/3 - 
      G1^2*Ce4D22[s, t, w, w]*IndexDelta[p, r] - 
      (2*G1^2*Cl2e2D21[w, w, s, t]*IndexDelta[p, r])/9 + 
      (G1^2*Cl2e2D22[w, w, s, t]*IndexDelta[p, r])/9 + 
      (2*G1^2*SUNN*Cq2e2D21[w, w, s, t]*IndexDelta[p, r])/27 - 
      (G1^2*SUNN*Cq2e2D22[w, w, s, t]*IndexDelta[p, r])/27 + 
      (4*G1^2*Cl2q2D21[w, w, p, r]*IndexDelta[s, t])/3 + 
      (2*G1^2*Cl2q2D22[w, w, p, r]*IndexDelta[s, t])/3 + 
      (4*G1^2*SUNN*Cq2d2D21[p, r, w, w]*IndexDelta[s, t])/9 - 
      (2*G1^2*SUNN*Cq2d2D22[p, r, w, w]*IndexDelta[s, t])/9 + 
      (4*G1^2*Cq2e2D21[p, r, w, w]*IndexDelta[s, t])/3 - 
      (2*G1^2*Cq2e2D22[p, r, w, w]*IndexDelta[s, t])/3 - 
      (8*G1^2*SUNN*Cq2u2D21[p, r, w, w]*IndexDelta[s, t])/9 + 
      (4*G1^2*SUNN*Cq2u2D22[p, r, w, w]*IndexDelta[s, t])/9 - 
      (8*G1^2*SUNN*Cq4D21[p, r, w, w]*IndexDelta[s, t])/9 + 
      (G1^2*Cq4D21[p, w, w, r]*IndexDelta[s, t])/9 - 
      (4*G1^2*SUNN*Cq4D22[p, r, w, w]*IndexDelta[s, t])/9 - 
      (7*G1^2*Cq4D22[p, w, w, r]*IndexDelta[s, t])/9 + 
      (G1^2*Cq4D23[p, w, w, r]*IndexDelta[s, t])/3 - 
      (7*G1^2*Cq4D24[p, w, w, r]*IndexDelta[s, t])/3
 
RGE[Cq2e2D22] = Cq2e2D22[p, r, s, t] -> (-8*G1^2*Cq2e2D21[p, r, s, t])/9 + 
      (79*G1^2*Cq2e2D22[p, r, s, t])/27 + GW^2*Cq2e2D22[p, r, s, t] - 
      (2*FAGS^2*Cq2e2D22[p, r, s, t])/(3*SUNN) + 
      (2*FAGS^2*SUNN*Cq2e2D22[p, r, s, t])/3
 
RGE[Cq2u2D21] = Cq2u2D21[p, r, s, t] -> (-28*G1^2*Cq2u2D21[p, r, s, t])/27 + 
      (74*G1^2*Cq2u2D22[p, r, s, t])/27 + 2*GW^2*Cq2u2D22[p, r, s, t] - 
      (8*FAGS^2*Cq2u2D22[p, r, s, t])/(3*SUNN) + 
      (8*FAGS^2*SUNN*Cq2u2D22[p, r, s, t])/3 - 
      (7*FAGS^2*Cq2u2D23[p, r, s, t])/3 + (7*FAGS^2*Cq2u2D23[p, r, s, t])/
       (3*SUNN^2) + (10*FAGS^2*Cq2u2D24[p, r, s, t])/3 - 
      (10*FAGS^2*Cq2u2D24[p, r, s, t])/(3*SUNN^2) - 
      (2*G1^2*Ce2u2D21[w, w, s, t]*IndexDelta[p, r])/9 - 
      (G1^2*Ce2u2D22[w, w, s, t]*IndexDelta[p, r])/9 - 
      (2*G1^2*Cl2u2D21[w, w, s, t]*IndexDelta[p, r])/9 + 
      (G1^2*Cl2u2D22[w, w, s, t]*IndexDelta[p, r])/9 + 
      (2*G1^2*SUNN*Cq2u2D21[w, w, s, t]*IndexDelta[p, r])/27 - 
      (G1^2*SUNN*Cq2u2D22[w, w, s, t]*IndexDelta[p, r])/27 - 
      (2*G1^2*SUNN*Cu2d2D21[s, t, w, w]*IndexDelta[p, r])/27 - 
      (G1^2*SUNN*Cu2d2D22[s, t, w, w]*IndexDelta[p, r])/27 + 
      (8*G1^2*SUNN*Cu4D21[s, t, w, w]*IndexDelta[p, r])/27 - 
      (2*G1^2*Cu4D21[s, w, w, t]*IndexDelta[p, r])/27 + 
      (4*G1^2*SUNN*Cu4D22[s, t, w, w]*IndexDelta[p, r])/27 + 
      (14*G1^2*Cu4D22[s, w, w, t]*IndexDelta[p, r])/27 - 
      (8*G1^2*Cl2q2D21[w, w, p, r]*IndexDelta[s, t])/9 - 
      (4*G1^2*Cl2q2D22[w, w, p, r]*IndexDelta[s, t])/9 - 
      (8*G1^2*SUNN*Cq2d2D21[p, r, w, w]*IndexDelta[s, t])/27 + 
      (4*G1^2*SUNN*Cq2d2D22[p, r, w, w]*IndexDelta[s, t])/27 - 
      (8*G1^2*Cq2e2D21[p, r, w, w]*IndexDelta[s, t])/9 + 
      (4*G1^2*Cq2e2D22[p, r, w, w]*IndexDelta[s, t])/9 + 
      (16*G1^2*SUNN*Cq2u2D21[p, r, w, w]*IndexDelta[s, t])/27 - 
      (8*G1^2*SUNN*Cq2u2D22[p, r, w, w]*IndexDelta[s, t])/27 + 
      (16*G1^2*SUNN*Cq4D21[p, r, w, w]*IndexDelta[s, t])/27 - 
      (2*G1^2*Cq4D21[p, w, w, r]*IndexDelta[s, t])/27 + 
      (8*G1^2*SUNN*Cq4D22[p, r, w, w]*IndexDelta[s, t])/27 + 
      (14*G1^2*Cq4D22[p, w, w, r]*IndexDelta[s, t])/27 - 
      (2*G1^2*Cq4D23[p, w, w, r]*IndexDelta[s, t])/9 + 
      (14*G1^2*Cq4D24[p, w, w, r]*IndexDelta[s, t])/9
 
RGE[Cq2u2D22] = Cq2u2D22[p, r, s, t] -> (16*G1^2*Cq2u2D21[p, r, s, t])/27 - 
      (11*G1^2*Cq2u2D22[p, r, s, t])/27 + GW^2*Cq2u2D22[p, r, s, t] - 
      (4*FAGS^2*Cq2u2D22[p, r, s, t])/(3*SUNN) + 
      (4*FAGS^2*SUNN*Cq2u2D22[p, r, s, t])/3 + 
      (4*FAGS^2*Cq2u2D23[p, r, s, t])/3 - (4*FAGS^2*Cq2u2D23[p, r, s, t])/
       (3*SUNN^2) - (7*FAGS^2*Cq2u2D24[p, r, s, t])/3 + 
      (7*FAGS^2*Cq2u2D24[p, r, s, t])/(3*SUNN^2)
 
RGE[Cq2u2D23] = Cq2u2D23[p, r, s, t] -> (-28*FAGS^2*Cq2u2D21[p, r, s, t])/3 + 
      (40*FAGS^2*Cq2u2D22[p, r, s, t])/3 - (28*G1^2*Cq2u2D23[p, r, s, t])/
       27 + (28*FAGS^2*Cq2u2D23[p, r, s, t])/(3*SUNN) - 
      4*FAGS^2*SUNN*Cq2u2D23[p, r, s, t] + (74*G1^2*Cq2u2D24[p, r, s, t])/
       27 + 2*GW^2*Cq2u2D24[p, r, s, t] - (16*FAGS^2*Cq2u2D24[p, r, s, t])/
       SUNN + 4*FAGS^2*SUNN*Cq2u2D24[p, r, s, t] + 
      (4*FAGS^2*Cq2u2D23[w, w, s, t]*IndexDelta[p, r])/3 - 
      (2*FAGS^2*Cq2u2D24[w, w, s, t]*IndexDelta[p, r])/3 + 
      (2*FAGS^2*Cu2d2D23[s, t, w, w]*IndexDelta[p, r])/3 + 
      (FAGS^2*Cu2d2D24[s, t, w, w]*IndexDelta[p, r])/3 - 
      (2*FAGS^2*Cu4D21[s, w, w, t]*IndexDelta[p, r])/3 + 
      (14*FAGS^2*Cu4D22[s, w, w, t]*IndexDelta[p, r])/3 + 
      (2*FAGS^2*Cq2d2D23[p, r, w, w]*IndexDelta[s, t])/3 - 
      (FAGS^2*Cq2d2D24[p, r, w, w]*IndexDelta[s, t])/3 + 
      (2*FAGS^2*Cq2u2D23[p, r, w, w]*IndexDelta[s, t])/3 - 
      (FAGS^2*Cq2u2D24[p, r, w, w]*IndexDelta[s, t])/3 - 
      (2*FAGS^2*Cq4D21[p, w, w, r]*IndexDelta[s, t])/3 + 
      (14*FAGS^2*Cq4D22[p, w, w, r]*IndexDelta[s, t])/3 - 
      2*FAGS^2*Cq4D23[p, w, w, r]*IndexDelta[s, t] + 
      14*FAGS^2*Cq4D24[p, w, w, r]*IndexDelta[s, t]
 
RGE[Cq2u2D24] = Cq2u2D24[p, r, s, t] -> (16*FAGS^2*Cq2u2D21[p, r, s, t])/3 - 
      (28*FAGS^2*Cq2u2D22[p, r, s, t])/3 + (16*G1^2*Cq2u2D23[p, r, s, t])/
       27 - (16*FAGS^2*Cq2u2D23[p, r, s, t])/(3*SUNN) + 
      2*FAGS^2*SUNN*Cq2u2D23[p, r, s, t] - (11*G1^2*Cq2u2D24[p, r, s, t])/
       27 + GW^2*Cq2u2D24[p, r, s, t] + (8*FAGS^2*Cq2u2D24[p, r, s, t])/
       SUNN - 6*FAGS^2*SUNN*Cq2u2D24[p, r, s, t]
 
RGE[Cq4D21] = Cq4D21[p, r, s, t] -> (7*G1^2*Cq4D21[p, r, s, t])/27 - 
      (14*FAGS^2*Cq4D21[p, r, s, t])/(3*SUNN) + (5*FAGS^2*Cq4D21[p, t, s, r])/
       6 + (2*G1^2*Cq4D22[p, r, s, t])/9 - 4*GW^2*Cq4D22[p, r, s, t] - 
      (4*FAGS^2*Cq4D22[p, r, s, t])/SUNN - (8*FAGS^2*SUNN*Cq4D22[p, r, s, t])/
       3 + (11*FAGS^2*Cq4D22[p, t, s, r])/6 + 7*GW^2*Cq4D23[p, r, s, t] + 
      (5*FAGS^2*Cq4D23[p, t, s, r])/2 + 10*GW^2*Cq4D24[p, r, s, t] + 
      (11*FAGS^2*Cq4D24[p, t, s, r])/2 - (G1^2*Cl2q2D21[w, w, s, t]*
        IndexDelta[p, r])/9 - (G1^2*Cl2q2D22[w, w, s, t]*IndexDelta[p, r])/
       18 - (G1^2*SUNN*Cq2d2D21[s, t, w, w]*IndexDelta[p, r])/27 + 
      (G1^2*SUNN*Cq2d2D22[s, t, w, w]*IndexDelta[p, r])/54 - 
      (FAGS^2*Cq2d2D23[s, t, w, w]*IndexDelta[p, r])/(6*SUNN) + 
      (FAGS^2*Cq2d2D24[s, t, w, w]*IndexDelta[p, r])/(12*SUNN) - 
      (G1^2*Cq2e2D21[s, t, w, w]*IndexDelta[p, r])/9 + 
      (G1^2*Cq2e2D22[s, t, w, w]*IndexDelta[p, r])/18 + 
      (2*G1^2*SUNN*Cq2u2D21[s, t, w, w]*IndexDelta[p, r])/27 - 
      (G1^2*SUNN*Cq2u2D22[s, t, w, w]*IndexDelta[p, r])/27 - 
      (FAGS^2*Cq2u2D23[s, t, w, w]*IndexDelta[p, r])/(6*SUNN) + 
      (FAGS^2*Cq2u2D24[s, t, w, w]*IndexDelta[p, r])/(12*SUNN) + 
      (2*G1^2*SUNN*Cq4D21[s, t, w, w]*IndexDelta[p, r])/27 - 
      (G1^2*Cq4D21[s, w, w, t]*IndexDelta[p, r])/108 + 
      (FAGS^2*Cq4D21[s, w, w, t]*IndexDelta[p, r])/(6*SUNN) + 
      (G1^2*SUNN*Cq4D22[s, t, w, w]*IndexDelta[p, r])/27 + 
      (7*G1^2*Cq4D22[s, w, w, t]*IndexDelta[p, r])/108 - 
      (7*FAGS^2*Cq4D22[s, w, w, t]*IndexDelta[p, r])/(6*SUNN) - 
      (G1^2*Cq4D23[s, w, w, t]*IndexDelta[p, r])/36 + 
      (FAGS^2*Cq4D23[s, w, w, t]*IndexDelta[p, r])/(2*SUNN) + 
      (7*G1^2*Cq4D24[s, w, w, t]*IndexDelta[p, r])/36 - 
      (7*FAGS^2*Cq4D24[s, w, w, t]*IndexDelta[p, r])/(2*SUNN) - 
      (FAGS^2*Cq2d2D23[r, s, w, w]*IndexDelta[p, t])/24 + 
      (FAGS^2*Cq2d2D24[r, s, w, w]*IndexDelta[p, t])/48 - 
      (FAGS^2*Cq2u2D23[r, s, w, w]*IndexDelta[p, t])/24 + 
      (FAGS^2*Cq2u2D24[r, s, w, w]*IndexDelta[p, t])/48 + 
      (FAGS^2*Cq4D21[r, w, w, s]*IndexDelta[p, t])/24 - 
      (7*FAGS^2*Cq4D22[r, w, w, s]*IndexDelta[p, t])/24 + 
      (FAGS^2*Cq4D23[r, w, w, s]*IndexDelta[p, t])/8 - 
      (7*FAGS^2*Cq4D24[r, w, w, s]*IndexDelta[p, t])/8 - 
      (FAGS^2*Cq2d2D23[p, t, w, w]*IndexDelta[r, s])/24 + 
      (FAGS^2*Cq2d2D24[p, t, w, w]*IndexDelta[r, s])/48 - 
      (FAGS^2*Cq2u2D23[p, t, w, w]*IndexDelta[r, s])/24 + 
      (FAGS^2*Cq2u2D24[p, t, w, w]*IndexDelta[r, s])/48 + 
      (FAGS^2*Cq4D21[p, w, w, t]*IndexDelta[r, s])/24 - 
      (7*FAGS^2*Cq4D22[p, w, w, t]*IndexDelta[r, s])/24 + 
      (FAGS^2*Cq4D23[p, w, w, t]*IndexDelta[r, s])/8 - 
      (7*FAGS^2*Cq4D24[p, w, w, t]*IndexDelta[r, s])/8 - 
      (G1^2*Cl2q2D21[w, w, p, r]*IndexDelta[s, t])/9 - 
      (G1^2*Cl2q2D22[w, w, p, r]*IndexDelta[s, t])/18 - 
      (G1^2*SUNN*Cq2d2D21[p, r, w, w]*IndexDelta[s, t])/27 + 
      (G1^2*SUNN*Cq2d2D22[p, r, w, w]*IndexDelta[s, t])/54 - 
      (FAGS^2*Cq2d2D23[p, r, w, w]*IndexDelta[s, t])/(6*SUNN) + 
      (FAGS^2*Cq2d2D24[p, r, w, w]*IndexDelta[s, t])/(12*SUNN) - 
      (G1^2*Cq2e2D21[p, r, w, w]*IndexDelta[s, t])/9 + 
      (G1^2*Cq2e2D22[p, r, w, w]*IndexDelta[s, t])/18 + 
      (2*G1^2*SUNN*Cq2u2D21[p, r, w, w]*IndexDelta[s, t])/27 - 
      (G1^2*SUNN*Cq2u2D22[p, r, w, w]*IndexDelta[s, t])/27 - 
      (FAGS^2*Cq2u2D23[p, r, w, w]*IndexDelta[s, t])/(6*SUNN) + 
      (FAGS^2*Cq2u2D24[p, r, w, w]*IndexDelta[s, t])/(12*SUNN) + 
      (2*G1^2*SUNN*Cq4D21[p, r, w, w]*IndexDelta[s, t])/27 - 
      (G1^2*Cq4D21[p, w, w, r]*IndexDelta[s, t])/108 + 
      (FAGS^2*Cq4D21[p, w, w, r]*IndexDelta[s, t])/(6*SUNN) + 
      (G1^2*SUNN*Cq4D22[p, r, w, w]*IndexDelta[s, t])/27 + 
      (7*G1^2*Cq4D22[p, w, w, r]*IndexDelta[s, t])/108 - 
      (7*FAGS^2*Cq4D22[p, w, w, r]*IndexDelta[s, t])/(6*SUNN) - 
      (G1^2*Cq4D23[p, w, w, r]*IndexDelta[s, t])/36 + 
      (FAGS^2*Cq4D23[p, w, w, r]*IndexDelta[s, t])/(2*SUNN) + 
      (7*G1^2*Cq4D24[p, w, w, r]*IndexDelta[s, t])/36 - 
      (7*FAGS^2*Cq4D24[p, w, w, r]*IndexDelta[s, t])/(2*SUNN)
 
RGE[Cq4D22] = Cq4D22[p, r, s, t] -> (4*G1^2*Cq4D21[p, r, s, t])/27 - 
      (8*FAGS^2*Cq4D21[p, r, s, t])/(3*SUNN) + (11*FAGS^2*Cq4D21[p, t, s, r])/
       6 + (G1^2*Cq4D22[p, r, s, t])/3 + 2*GW^2*Cq4D22[p, r, s, t] - 
      (6*FAGS^2*Cq4D22[p, r, s, t])/SUNN + (4*FAGS^2*SUNN*Cq4D22[p, r, s, t])/
       3 + (17*FAGS^2*Cq4D22[p, t, s, r])/6 + 4*GW^2*Cq4D23[p, r, s, t] + 
      (11*FAGS^2*Cq4D23[p, t, s, r])/2 + 7*GW^2*Cq4D24[p, r, s, t] + 
      (17*FAGS^2*Cq4D24[p, t, s, r])/2 + (FAGS^2*Cq2d2D23[r, s, w, w]*
        IndexDelta[p, t])/24 - (FAGS^2*Cq2d2D24[r, s, w, w]*IndexDelta[p, t])/
       48 + (FAGS^2*Cq2u2D23[r, s, w, w]*IndexDelta[p, t])/24 - 
      (FAGS^2*Cq2u2D24[r, s, w, w]*IndexDelta[p, t])/48 - 
      (FAGS^2*Cq4D21[r, w, w, s]*IndexDelta[p, t])/24 + 
      (7*FAGS^2*Cq4D22[r, w, w, s]*IndexDelta[p, t])/24 - 
      (FAGS^2*Cq4D23[r, w, w, s]*IndexDelta[p, t])/8 + 
      (7*FAGS^2*Cq4D24[r, w, w, s]*IndexDelta[p, t])/8 + 
      (FAGS^2*Cq2d2D23[p, t, w, w]*IndexDelta[r, s])/24 - 
      (FAGS^2*Cq2d2D24[p, t, w, w]*IndexDelta[r, s])/48 + 
      (FAGS^2*Cq2u2D23[p, t, w, w]*IndexDelta[r, s])/24 - 
      (FAGS^2*Cq2u2D24[p, t, w, w]*IndexDelta[r, s])/48 - 
      (FAGS^2*Cq4D21[p, w, w, t]*IndexDelta[r, s])/24 + 
      (7*FAGS^2*Cq4D22[p, w, w, t]*IndexDelta[r, s])/24 - 
      (FAGS^2*Cq4D23[p, w, w, t]*IndexDelta[r, s])/8 + 
      (7*FAGS^2*Cq4D24[p, w, w, t]*IndexDelta[r, s])/8
 
RGE[Cq4D23] = Cq4D23[p, r, s, t] -> (7*GW^2*Cq4D21[p, r, s, t])/3 + 
      (5*FAGS^2*Cq4D21[p, t, s, r])/6 + (10*GW^2*Cq4D22[p, r, s, t])/3 + 
      (11*FAGS^2*Cq4D22[p, t, s, r])/6 + (7*G1^2*Cq4D23[p, r, s, t])/27 - 
      (10*GW^2*Cq4D23[p, r, s, t])/3 - (14*FAGS^2*Cq4D23[p, r, s, t])/
       (3*SUNN) - (5*FAGS^2*Cq4D23[p, t, s, r])/6 + 
      (2*G1^2*Cq4D24[p, r, s, t])/9 - (4*FAGS^2*Cq4D24[p, r, s, t])/SUNN - 
      (8*FAGS^2*SUNN*Cq4D24[p, r, s, t])/3 - (11*FAGS^2*Cq4D24[p, t, s, r])/
       6 + (GW^2*Cl2q2D23[w, w, s, t]*IndexDelta[p, r])/3 + 
      (GW^2*Cl2q2D24[w, w, s, t]*IndexDelta[p, r])/6 - 
      (GW^2*Cq4D21[s, w, w, t]*IndexDelta[p, r])/12 + 
      (7*GW^2*Cq4D22[s, w, w, t]*IndexDelta[p, r])/12 + 
      (2*GW^2*SUNN*Cq4D23[s, t, w, w]*IndexDelta[p, r])/3 + 
      (GW^2*Cq4D23[s, w, w, t]*IndexDelta[p, r])/12 + 
      (GW^2*SUNN*Cq4D24[s, t, w, w]*IndexDelta[p, r])/3 - 
      (7*GW^2*Cq4D24[s, w, w, t]*IndexDelta[p, r])/12 - 
      (FAGS^2*Cq2d2D23[r, s, w, w]*IndexDelta[p, t])/24 + 
      (FAGS^2*Cq2d2D24[r, s, w, w]*IndexDelta[p, t])/48 - 
      (FAGS^2*Cq2u2D23[r, s, w, w]*IndexDelta[p, t])/24 + 
      (FAGS^2*Cq2u2D24[r, s, w, w]*IndexDelta[p, t])/48 + 
      (FAGS^2*Cq4D21[r, w, w, s]*IndexDelta[p, t])/24 - 
      (7*FAGS^2*Cq4D22[r, w, w, s]*IndexDelta[p, t])/24 + 
      (FAGS^2*Cq4D23[r, w, w, s]*IndexDelta[p, t])/8 - 
      (7*FAGS^2*Cq4D24[r, w, w, s]*IndexDelta[p, t])/8 - 
      (FAGS^2*Cq2d2D23[p, t, w, w]*IndexDelta[r, s])/24 + 
      (FAGS^2*Cq2d2D24[p, t, w, w]*IndexDelta[r, s])/48 - 
      (FAGS^2*Cq2u2D23[p, t, w, w]*IndexDelta[r, s])/24 + 
      (FAGS^2*Cq2u2D24[p, t, w, w]*IndexDelta[r, s])/48 + 
      (FAGS^2*Cq4D21[p, w, w, t]*IndexDelta[r, s])/24 - 
      (7*FAGS^2*Cq4D22[p, w, w, t]*IndexDelta[r, s])/24 + 
      (FAGS^2*Cq4D23[p, w, w, t]*IndexDelta[r, s])/8 - 
      (7*FAGS^2*Cq4D24[p, w, w, t]*IndexDelta[r, s])/8 + 
      (GW^2*Cl2q2D23[w, w, p, r]*IndexDelta[s, t])/3 + 
      (GW^2*Cl2q2D24[w, w, p, r]*IndexDelta[s, t])/6 - 
      (GW^2*Cq4D21[p, w, w, r]*IndexDelta[s, t])/12 + 
      (7*GW^2*Cq4D22[p, w, w, r]*IndexDelta[s, t])/12 + 
      (2*GW^2*SUNN*Cq4D23[p, r, w, w]*IndexDelta[s, t])/3 + 
      (GW^2*Cq4D23[p, w, w, r]*IndexDelta[s, t])/12 + 
      (GW^2*SUNN*Cq4D24[p, r, w, w]*IndexDelta[s, t])/3 - 
      (7*GW^2*Cq4D24[p, w, w, r]*IndexDelta[s, t])/12
 
RGE[Cq4D24] = Cq4D24[p, r, s, t] -> (4*GW^2*Cq4D21[p, r, s, t])/3 + 
      (11*FAGS^2*Cq4D21[p, t, s, r])/6 + (7*GW^2*Cq4D22[p, r, s, t])/3 + 
      (17*FAGS^2*Cq4D22[p, t, s, r])/6 + (4*G1^2*Cq4D23[p, r, s, t])/27 - 
      (4*GW^2*Cq4D23[p, r, s, t])/3 - (8*FAGS^2*Cq4D23[p, r, s, t])/
       (3*SUNN) - (11*FAGS^2*Cq4D23[p, t, s, r])/6 + 
      (G1^2*Cq4D24[p, r, s, t])/3 - 8*GW^2*Cq4D24[p, r, s, t] - 
      (6*FAGS^2*Cq4D24[p, r, s, t])/SUNN + (4*FAGS^2*SUNN*Cq4D24[p, r, s, t])/
       3 - (17*FAGS^2*Cq4D24[p, t, s, r])/6 + 
      (FAGS^2*Cq2d2D23[r, s, w, w]*IndexDelta[p, t])/24 - 
      (FAGS^2*Cq2d2D24[r, s, w, w]*IndexDelta[p, t])/48 + 
      (FAGS^2*Cq2u2D23[r, s, w, w]*IndexDelta[p, t])/24 - 
      (FAGS^2*Cq2u2D24[r, s, w, w]*IndexDelta[p, t])/48 - 
      (FAGS^2*Cq4D21[r, w, w, s]*IndexDelta[p, t])/24 + 
      (7*FAGS^2*Cq4D22[r, w, w, s]*IndexDelta[p, t])/24 - 
      (FAGS^2*Cq4D23[r, w, w, s]*IndexDelta[p, t])/8 + 
      (7*FAGS^2*Cq4D24[r, w, w, s]*IndexDelta[p, t])/8 + 
      (FAGS^2*Cq2d2D23[p, t, w, w]*IndexDelta[r, s])/24 - 
      (FAGS^2*Cq2d2D24[p, t, w, w]*IndexDelta[r, s])/48 + 
      (FAGS^2*Cq2u2D23[p, t, w, w]*IndexDelta[r, s])/24 - 
      (FAGS^2*Cq2u2D24[p, t, w, w]*IndexDelta[r, s])/48 - 
      (FAGS^2*Cq4D21[p, w, w, t]*IndexDelta[r, s])/24 + 
      (7*FAGS^2*Cq4D22[p, w, w, t]*IndexDelta[r, s])/24 - 
      (FAGS^2*Cq4D23[p, w, w, t]*IndexDelta[r, s])/8 + 
      (7*FAGS^2*Cq4D24[p, w, w, t]*IndexDelta[r, s])/8
 
RGE[Cu2d2D21] = Cu2d2D21[p, r, s, t] -> (-56*G1^2*Cu2d2D21[p, r, s, t])/27 - 
      (40*G1^2*Cu2d2D22[p, r, s, t])/9 + (8*FAGS^2*Cu2d2D22[p, r, s, t])/
       (3*SUNN) - (8*FAGS^2*SUNN*Cu2d2D22[p, r, s, t])/3 + 
      (7*FAGS^2*Cu2d2D23[p, r, s, t])/3 - (7*FAGS^2*Cu2d2D23[p, r, s, t])/
       (3*SUNN^2) + (10*FAGS^2*Cu2d2D24[p, r, s, t])/3 - 
      (10*FAGS^2*Cu2d2D24[p, r, s, t])/(3*SUNN^2) - 
      (16*G1^2*SUNN*Cd4D21[s, t, w, w]*IndexDelta[p, r])/27 + 
      (4*G1^2*Cd4D21[s, w, w, t]*IndexDelta[p, r])/27 - 
      (8*G1^2*SUNN*Cd4D22[s, t, w, w]*IndexDelta[p, r])/27 - 
      (28*G1^2*Cd4D22[s, w, w, t]*IndexDelta[p, r])/27 - 
      (8*G1^2*Ce2d2D21[w, w, s, t]*IndexDelta[p, r])/9 - 
      (4*G1^2*Ce2d2D22[w, w, s, t]*IndexDelta[p, r])/9 - 
      (8*G1^2*Cl2d2D21[w, w, s, t]*IndexDelta[p, r])/9 + 
      (4*G1^2*Cl2d2D22[w, w, s, t]*IndexDelta[p, r])/9 + 
      (8*G1^2*SUNN*Cq2d2D21[w, w, s, t]*IndexDelta[p, r])/27 - 
      (4*G1^2*SUNN*Cq2d2D22[w, w, s, t]*IndexDelta[p, r])/27 + 
      (16*G1^2*SUNN*Cu2d2D21[w, w, s, t]*IndexDelta[p, r])/27 + 
      (8*G1^2*SUNN*Cu2d2D22[w, w, s, t]*IndexDelta[p, r])/27 + 
      (4*G1^2*Ce2u2D21[w, w, p, r]*IndexDelta[s, t])/9 + 
      (2*G1^2*Ce2u2D22[w, w, p, r]*IndexDelta[s, t])/9 + 
      (4*G1^2*Cl2u2D21[w, w, p, r]*IndexDelta[s, t])/9 - 
      (2*G1^2*Cl2u2D22[w, w, p, r]*IndexDelta[s, t])/9 - 
      (4*G1^2*SUNN*Cq2u2D21[w, w, p, r]*IndexDelta[s, t])/27 + 
      (2*G1^2*SUNN*Cq2u2D22[w, w, p, r]*IndexDelta[s, t])/27 + 
      (4*G1^2*SUNN*Cu2d2D21[p, r, w, w]*IndexDelta[s, t])/27 + 
      (2*G1^2*SUNN*Cu2d2D22[p, r, w, w]*IndexDelta[s, t])/27 - 
      (16*G1^2*SUNN*Cu4D21[p, r, w, w]*IndexDelta[s, t])/27 + 
      (4*G1^2*Cu4D21[p, w, w, r]*IndexDelta[s, t])/27 - 
      (8*G1^2*SUNN*Cu4D22[p, r, w, w]*IndexDelta[s, t])/27 - 
      (28*G1^2*Cu4D22[p, w, w, r]*IndexDelta[s, t])/27
 
RGE[Cu2d2D22] = Cu2d2D22[p, r, s, t] -> (-32*G1^2*Cu2d2D21[p, r, s, t])/27 - 
      (4*G1^2*Cu2d2D22[p, r, s, t])/3 - (4*FAGS^2*Cu2d2D22[p, r, s, t])/
       (3*SUNN) + (4*FAGS^2*SUNN*Cu2d2D22[p, r, s, t])/3 + 
      (4*FAGS^2*Cu2d2D23[p, r, s, t])/3 - (4*FAGS^2*Cu2d2D23[p, r, s, t])/
       (3*SUNN^2) + (7*FAGS^2*Cu2d2D24[p, r, s, t])/3 - 
      (7*FAGS^2*Cu2d2D24[p, r, s, t])/(3*SUNN^2)
 
RGE[Cu2d2D23] = Cu2d2D23[p, r, s, t] -> (28*FAGS^2*Cu2d2D21[p, r, s, t])/3 + 
      (40*FAGS^2*Cu2d2D22[p, r, s, t])/3 - (56*G1^2*Cu2d2D23[p, r, s, t])/
       27 - (28*FAGS^2*Cu2d2D23[p, r, s, t])/(3*SUNN) + 
      (2*FAGS^2*SUNN*Cu2d2D23[p, r, s, t])/3 - (40*G1^2*Cu2d2D24[p, r, s, t])/
       9 - (32*FAGS^2*Cu2d2D24[p, r, s, t])/(3*SUNN) + 
      (8*FAGS^2*SUNN*Cu2d2D24[p, r, s, t])/3 - 
      (2*FAGS^2*Cd4D21[s, w, w, t]*IndexDelta[p, r])/3 + 
      (14*FAGS^2*Cd4D22[s, w, w, t]*IndexDelta[p, r])/3 + 
      (4*FAGS^2*Cq2d2D23[w, w, s, t]*IndexDelta[p, r])/3 - 
      (2*FAGS^2*Cq2d2D24[w, w, s, t]*IndexDelta[p, r])/3 + 
      (2*FAGS^2*Cu2d2D23[w, w, s, t]*IndexDelta[p, r])/3 + 
      (FAGS^2*Cu2d2D24[w, w, s, t]*IndexDelta[p, r])/3 + 
      (4*FAGS^2*Cq2u2D23[w, w, p, r]*IndexDelta[s, t])/3 - 
      (2*FAGS^2*Cq2u2D24[w, w, p, r]*IndexDelta[s, t])/3 + 
      (2*FAGS^2*Cu2d2D23[p, r, w, w]*IndexDelta[s, t])/3 + 
      (FAGS^2*Cu2d2D24[p, r, w, w]*IndexDelta[s, t])/3 - 
      (2*FAGS^2*Cu4D21[p, w, w, r]*IndexDelta[s, t])/3 + 
      (14*FAGS^2*Cu4D22[p, w, w, r]*IndexDelta[s, t])/3
 
RGE[Cu2d2D24] = Cu2d2D24[p, r, s, t] -> (16*FAGS^2*Cu2d2D21[p, r, s, t])/3 + 
      (28*FAGS^2*Cu2d2D22[p, r, s, t])/3 - (32*G1^2*Cu2d2D23[p, r, s, t])/
       27 - (16*FAGS^2*Cu2d2D23[p, r, s, t])/(3*SUNN) + 
      (2*FAGS^2*SUNN*Cu2d2D23[p, r, s, t])/3 - (4*G1^2*Cu2d2D24[p, r, s, t])/
       3 - (32*FAGS^2*Cu2d2D24[p, r, s, t])/(3*SUNN) - 
      (4*FAGS^2*SUNN*Cu2d2D24[p, r, s, t])/3
 
RGE[Cu4D21] = Cu4D21[p, r, s, t] -> (112*G1^2*Cu4D21[p, r, s, t])/27 - 
      (14*FAGS^2*Cu4D21[p, r, s, t])/(3*SUNN) + (5*FAGS^2*Cu4D21[p, t, s, r])/
       3 + (32*G1^2*Cu4D22[p, r, s, t])/9 - (4*FAGS^2*Cu4D22[p, r, s, t])/
       SUNN - (8*FAGS^2*SUNN*Cu4D22[p, r, s, t])/3 + 
      (11*FAGS^2*Cu4D22[p, t, s, r])/3 - (4*G1^2*Ce2u2D21[w, w, s, t]*
        IndexDelta[p, r])/9 - (2*G1^2*Ce2u2D22[w, w, s, t]*IndexDelta[p, r])/
       9 - (4*G1^2*Cl2u2D21[w, w, s, t]*IndexDelta[p, r])/9 + 
      (2*G1^2*Cl2u2D22[w, w, s, t]*IndexDelta[p, r])/9 + 
      (4*G1^2*SUNN*Cq2u2D21[w, w, s, t]*IndexDelta[p, r])/27 - 
      (2*G1^2*SUNN*Cq2u2D22[w, w, s, t]*IndexDelta[p, r])/27 - 
      (FAGS^2*Cq2u2D23[w, w, s, t]*IndexDelta[p, r])/(3*SUNN) + 
      (FAGS^2*Cq2u2D24[w, w, s, t]*IndexDelta[p, r])/(6*SUNN) - 
      (4*G1^2*SUNN*Cu2d2D21[s, t, w, w]*IndexDelta[p, r])/27 - 
      (2*G1^2*SUNN*Cu2d2D22[s, t, w, w]*IndexDelta[p, r])/27 - 
      (FAGS^2*Cu2d2D23[s, t, w, w]*IndexDelta[p, r])/(6*SUNN) - 
      (FAGS^2*Cu2d2D24[s, t, w, w]*IndexDelta[p, r])/(12*SUNN) + 
      (16*G1^2*SUNN*Cu4D21[s, t, w, w]*IndexDelta[p, r])/27 - 
      (4*G1^2*Cu4D21[s, w, w, t]*IndexDelta[p, r])/27 + 
      (FAGS^2*Cu4D21[s, w, w, t]*IndexDelta[p, r])/(6*SUNN) + 
      (8*G1^2*SUNN*Cu4D22[s, t, w, w]*IndexDelta[p, r])/27 + 
      (28*G1^2*Cu4D22[s, w, w, t]*IndexDelta[p, r])/27 - 
      (7*FAGS^2*Cu4D22[s, w, w, t]*IndexDelta[p, r])/(6*SUNN) - 
      (FAGS^2*Cq2u2D23[w, w, r, s]*IndexDelta[p, t])/6 + 
      (FAGS^2*Cq2u2D24[w, w, r, s]*IndexDelta[p, t])/12 - 
      (FAGS^2*Cu2d2D23[r, s, w, w]*IndexDelta[p, t])/12 - 
      (FAGS^2*Cu2d2D24[r, s, w, w]*IndexDelta[p, t])/24 + 
      (FAGS^2*Cu4D21[r, w, w, s]*IndexDelta[p, t])/12 - 
      (7*FAGS^2*Cu4D22[r, w, w, s]*IndexDelta[p, t])/12 - 
      (FAGS^2*Cq2u2D23[w, w, p, t]*IndexDelta[r, s])/6 + 
      (FAGS^2*Cq2u2D24[w, w, p, t]*IndexDelta[r, s])/12 - 
      (FAGS^2*Cu2d2D23[p, t, w, w]*IndexDelta[r, s])/12 - 
      (FAGS^2*Cu2d2D24[p, t, w, w]*IndexDelta[r, s])/24 + 
      (FAGS^2*Cu4D21[p, w, w, t]*IndexDelta[r, s])/12 - 
      (7*FAGS^2*Cu4D22[p, w, w, t]*IndexDelta[r, s])/12 - 
      (4*G1^2*Ce2u2D21[w, w, p, r]*IndexDelta[s, t])/9 - 
      (2*G1^2*Ce2u2D22[w, w, p, r]*IndexDelta[s, t])/9 - 
      (4*G1^2*Cl2u2D21[w, w, p, r]*IndexDelta[s, t])/9 + 
      (2*G1^2*Cl2u2D22[w, w, p, r]*IndexDelta[s, t])/9 + 
      (4*G1^2*SUNN*Cq2u2D21[w, w, p, r]*IndexDelta[s, t])/27 - 
      (2*G1^2*SUNN*Cq2u2D22[w, w, p, r]*IndexDelta[s, t])/27 - 
      (FAGS^2*Cq2u2D23[w, w, p, r]*IndexDelta[s, t])/(3*SUNN) + 
      (FAGS^2*Cq2u2D24[w, w, p, r]*IndexDelta[s, t])/(6*SUNN) - 
      (4*G1^2*SUNN*Cu2d2D21[p, r, w, w]*IndexDelta[s, t])/27 - 
      (2*G1^2*SUNN*Cu2d2D22[p, r, w, w]*IndexDelta[s, t])/27 - 
      (FAGS^2*Cu2d2D23[p, r, w, w]*IndexDelta[s, t])/(6*SUNN) - 
      (FAGS^2*Cu2d2D24[p, r, w, w]*IndexDelta[s, t])/(12*SUNN) + 
      (16*G1^2*SUNN*Cu4D21[p, r, w, w]*IndexDelta[s, t])/27 - 
      (4*G1^2*Cu4D21[p, w, w, r]*IndexDelta[s, t])/27 + 
      (FAGS^2*Cu4D21[p, w, w, r]*IndexDelta[s, t])/(6*SUNN) + 
      (8*G1^2*SUNN*Cu4D22[p, r, w, w]*IndexDelta[s, t])/27 + 
      (28*G1^2*Cu4D22[p, w, w, r]*IndexDelta[s, t])/27 - 
      (7*FAGS^2*Cu4D22[p, w, w, r]*IndexDelta[s, t])/(6*SUNN)
 
RGE[Cu4D22] = Cu4D22[p, r, s, t] -> (64*G1^2*Cu4D21[p, r, s, t])/27 - 
      (8*FAGS^2*Cu4D21[p, r, s, t])/(3*SUNN) + (11*FAGS^2*Cu4D21[p, t, s, r])/
       3 + (16*G1^2*Cu4D22[p, r, s, t])/3 - (6*FAGS^2*Cu4D22[p, r, s, t])/
       SUNN + (4*FAGS^2*SUNN*Cu4D22[p, r, s, t])/3 + 
      (17*FAGS^2*Cu4D22[p, t, s, r])/3 + (FAGS^2*Cq2u2D23[w, w, r, s]*
        IndexDelta[p, t])/6 - (FAGS^2*Cq2u2D24[w, w, r, s]*IndexDelta[p, t])/
       12 + (FAGS^2*Cu2d2D23[r, s, w, w]*IndexDelta[p, t])/12 + 
      (FAGS^2*Cu2d2D24[r, s, w, w]*IndexDelta[p, t])/24 - 
      (FAGS^2*Cu4D21[r, w, w, s]*IndexDelta[p, t])/12 + 
      (7*FAGS^2*Cu4D22[r, w, w, s]*IndexDelta[p, t])/12 + 
      (FAGS^2*Cq2u2D23[w, w, p, t]*IndexDelta[r, s])/6 - 
      (FAGS^2*Cq2u2D24[w, w, p, t]*IndexDelta[r, s])/12 + 
      (FAGS^2*Cu2d2D23[p, t, w, w]*IndexDelta[r, s])/12 + 
      (FAGS^2*Cu2d2D24[p, t, w, w]*IndexDelta[r, s])/24 - 
      (FAGS^2*Cu4D21[p, w, w, t]*IndexDelta[r, s])/12 + 
      (7*FAGS^2*Cu4D22[p, w, w, t]*IndexDelta[r, s])/12
 
RGE /: RGE::usage = "RGE[C] gives the linear dimension-8 contribution to theRGE of a dimension-8 Wilson coefficient C. The result \
is in the format of C->expr, which means 16*Pi^2*dC/dmu=expr. "
 
Cq4D23 /: MakeBoxes[Cq4D23, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5}], 
         Row[{"(", #6, ")"}]] & ) @@ StringPartition[ToString[Cq4D23], 1], 
      TraditionalForm]
 
Cq4D21 /: MakeBoxes[Cq4D21, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5}], 
         Row[{"(", #6, ")"}]] & ) @@ StringPartition[ToString[Cq4D21], 1], 
      TraditionalForm]
 
FAGS /: MakeBoxes[FAGS, TraditionalForm] := ToBoxes[Subscript["g", "s"], 
      TraditionalForm]
 
Cq4D22 /: MakeBoxes[Cq4D22, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5}], 
         Row[{"(", #6, ")"}]] & ) @@ StringPartition[ToString[Cq4D22], 1], 
      TraditionalForm]
 
SUNN /: MakeBoxes[SUNN, TraditionalForm] := "\!\(\*SubscriptBox[\(N\), \(c\)]\)"
 
SUNN /: SUNN::usage = "SUNN denotes the number of colors. Trick[SUNDelta[a, \
a]] yields (SUNN^2 -1)."
 
Cq4D24 /: MakeBoxes[Cq4D24, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5}], 
         Row[{"(", #6, ")"}]] & ) @@ StringPartition[ToString[Cq4D24], 1], 
      TraditionalForm]
 
Cl2q2D23 /: MakeBoxes[Cl2q2D23, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5, #6^#7}], 
         Row[{"(", #8, ")"}]] & ) @@ StringPartition[ToString[Cl2q2D23], 1], 
      TraditionalForm]
 
Ceu /: MakeBoxes[Ceu, TraditionalForm] := 
     ToBoxes[(Subscript[#1, Row[{#2, #3}]] & ) @@ StringPartition[
        ToString[Ceu], 1], TraditionalForm]
 
Ced /: MakeBoxes[Ced, TraditionalForm] := 
     ToBoxes[(Subscript[#1, Row[{#2, #3}]] & ) @@ StringPartition[
        ToString[Ced], 1], TraditionalForm]
 
Clu /: MakeBoxes[Clu, TraditionalForm] := 
     ToBoxes[(Subscript[#1, Row[{#2, #3}]] & ) @@ StringPartition[
        ToString[Clu], 1], TraditionalForm]
 
Cld /: MakeBoxes[Cld, TraditionalForm] := 
     ToBoxes[(Subscript[#1, Row[{#2, #3}]] & ) @@ StringPartition[
        ToString[Cld], 1], TraditionalForm]
 
Clq1 /: MakeBoxes[Clq1, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2, #3}], Row[{"(", #4, ")"}]] & ) @@ 
       StringPartition[ToString[Clq1], 1], TraditionalForm]
 
Clq3 /: MakeBoxes[Clq3, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2, #3}], Row[{"(", #4, ")"}]] & ) @@ 
       StringPartition[ToString[Clq3], 1], TraditionalForm]
 
Cqe /: MakeBoxes[Cqe, TraditionalForm] := 
     ToBoxes[(Subscript[#1, Row[{#2, #3}]] & ) @@ StringPartition[
        ToString[Cqe], 1], TraditionalForm]
 
Cee /: MakeBoxes[Cee, TraditionalForm] := 
     ToBoxes[(Subscript[#1, Row[{#2, #3}]] & ) @@ StringPartition[
        ToString[Cee], 1], TraditionalForm]
 
Cle /: MakeBoxes[Cle, TraditionalForm] := 
     ToBoxes[(Subscript[#1, Row[{#2, #3}]] & ) @@ StringPartition[
        ToString[Cle], 1], TraditionalForm]
 
Cuu /: MakeBoxes[Cuu, TraditionalForm] := 
     ToBoxes[(Subscript[#1, Row[{#2, #3}]] & ) @@ StringPartition[
        ToString[Cuu], 1], TraditionalForm]
 
Cdd /: MakeBoxes[Cdd, TraditionalForm] := 
     ToBoxes[(Subscript[#1, Row[{#2, #3}]] & ) @@ StringPartition[
        ToString[Cdd], 1], TraditionalForm]
 
Cqq1 /: MakeBoxes[Cqq1, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2, #3}], Row[{"(", #4, ")"}]] & ) @@ 
       StringPartition[ToString[Cqq1], 1], TraditionalForm]
 
Cqq3 /: MakeBoxes[Cqq3, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2, #3}], Row[{"(", #4, ")"}]] & ) @@ 
       StringPartition[ToString[Cqq3], 1], TraditionalForm]
 
Cqd1 /: MakeBoxes[Cqd1, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2, #3}], Row[{"(", #4, ")"}]] & ) @@ 
       StringPartition[ToString[Cqd1], 1], TraditionalForm]
 
Cqd8 /: MakeBoxes[Cqd8, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2, #3}], Row[{"(", #4, ")"}]] & ) @@ 
       StringPartition[ToString[Cqd8], 1], TraditionalForm]
 
Cqu1 /: MakeBoxes[Cqu1, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2, #3}], Row[{"(", #4, ")"}]] & ) @@ 
       StringPartition[ToString[Cqu1], 1], TraditionalForm]
 
Cqu8 /: MakeBoxes[Cqu8, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2, #3}], Row[{"(", #4, ")"}]] & ) @@ 
       StringPartition[ToString[Cqu8], 1], TraditionalForm]
 
Cud1 /: MakeBoxes[Cud1, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2, #3}], Row[{"(", #4, ")"}]] & ) @@ 
       StringPartition[ToString[Cud1], 1], TraditionalForm]
 
Cud8 /: MakeBoxes[Cud8, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2, #3}], Row[{"(", #4, ")"}]] & ) @@ 
       StringPartition[ToString[Cud8], 1], TraditionalForm]
 
Cll /: MakeBoxes[Cll, TraditionalForm] := 
     ToBoxes[(Subscript[#1, Row[{#2, #3}]] & ) @@ StringPartition[
        ToString[Cll], 1], TraditionalForm]
 
Cl4D21 /: MakeBoxes[Cl4D21, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5}], 
         Row[{"(", #6, ")"}]] & ) @@ StringPartition[ToString[Cl4D21], 1], 
      TraditionalForm]
 
Cl4D22 /: MakeBoxes[Cl4D22, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5}], 
         Row[{"(", #6, ")"}]] & ) @@ StringPartition[ToString[Cl4D22], 1], 
      TraditionalForm]
 
Cl2q2D21 /: MakeBoxes[Cl2q2D21, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5, #6^#7}], 
         Row[{"(", #8, ")"}]] & ) @@ StringPartition[ToString[Cl2q2D21], 1], 
      TraditionalForm]
 
Cl2q2D22 /: MakeBoxes[Cl2q2D22, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5, #6^#7}], 
         Row[{"(", #8, ")"}]] & ) @@ StringPartition[ToString[Cl2q2D22], 1], 
      TraditionalForm]
 
Cl2q2D24 /: MakeBoxes[Cl2q2D24, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5, #6^#7}], 
         Row[{"(", #8, ")"}]] & ) @@ StringPartition[ToString[Cl2q2D24], 1], 
      TraditionalForm]
 
Ce4D21 /: MakeBoxes[Ce4D21, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5}], 
         Row[{"(", #6, ")"}]] & ) @@ StringPartition[ToString[Ce4D21], 1], 
      TraditionalForm]
 
Ce4D22 /: MakeBoxes[Ce4D22, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5}], 
         Row[{"(", #6, ")"}]] & ) @@ StringPartition[ToString[Ce4D22], 1], 
      TraditionalForm]
 
Cu4D21 /: MakeBoxes[Cu4D21, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5}], 
         Row[{"(", #6, ")"}]] & ) @@ StringPartition[ToString[Cu4D21], 1], 
      TraditionalForm]
 
Cu4D22 /: MakeBoxes[Cu4D22, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5}], 
         Row[{"(", #6, ")"}]] & ) @@ StringPartition[ToString[Cu4D22], 1], 
      TraditionalForm]
 
Cd4D21 /: MakeBoxes[Cd4D21, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5}], 
         Row[{"(", #6, ")"}]] & ) @@ StringPartition[ToString[Cd4D21], 1], 
      TraditionalForm]
 
Cd4D22 /: MakeBoxes[Cd4D22, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5}], 
         Row[{"(", #6, ")"}]] & ) @@ StringPartition[ToString[Cd4D22], 1], 
      TraditionalForm]
 
Ce2u2D21 /: MakeBoxes[Ce2u2D21, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5, #6^#7}], 
         Row[{"(", #8, ")"}]] & ) @@ StringPartition[ToString[Ce2u2D21], 1], 
      TraditionalForm]
 
Ce2u2D22 /: MakeBoxes[Ce2u2D22, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5, #6^#7}], 
         Row[{"(", #8, ")"}]] & ) @@ StringPartition[ToString[Ce2u2D22], 1], 
      TraditionalForm]
 
Ce2d2D21 /: MakeBoxes[Ce2d2D21, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5, #6^#7}], 
         Row[{"(", #8, ")"}]] & ) @@ StringPartition[ToString[Ce2d2D21], 1], 
      TraditionalForm]
 
Ce2d2D22 /: MakeBoxes[Ce2d2D22, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5, #6^#7}], 
         Row[{"(", #8, ")"}]] & ) @@ StringPartition[ToString[Ce2d2D22], 1], 
      TraditionalForm]
 
Cu2d2D21 /: MakeBoxes[Cu2d2D21, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5, #6^#7}], 
         Row[{"(", #8, ")"}]] & ) @@ StringPartition[ToString[Cu2d2D21], 1], 
      TraditionalForm]
 
Cu2d2D22 /: MakeBoxes[Cu2d2D22, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5, #6^#7}], 
         Row[{"(", #8, ")"}]] & ) @@ StringPartition[ToString[Cu2d2D22], 1], 
      TraditionalForm]
 
Cu2d2D23 /: MakeBoxes[Cu2d2D23, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5, #6^#7}], 
         Row[{"(", #8, ")"}]] & ) @@ StringPartition[ToString[Cu2d2D23], 1], 
      TraditionalForm]
 
Cu2d2D24 /: MakeBoxes[Cu2d2D24, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5, #6^#7}], 
         Row[{"(", #8, ")"}]] & ) @@ StringPartition[ToString[Cu2d2D24], 1], 
      TraditionalForm]
 
Cl2u2D21 /: MakeBoxes[Cl2u2D21, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5, #6^#7}], 
         Row[{"(", #8, ")"}]] & ) @@ StringPartition[ToString[Cl2u2D21], 1], 
      TraditionalForm]
 
Cl2u2D22 /: MakeBoxes[Cl2u2D22, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5, #6^#7}], 
         Row[{"(", #8, ")"}]] & ) @@ StringPartition[ToString[Cl2u2D22], 1], 
      TraditionalForm]
 
Cl2d2D21 /: MakeBoxes[Cl2d2D21, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5, #6^#7}], 
         Row[{"(", #8, ")"}]] & ) @@ StringPartition[ToString[Cl2d2D21], 1], 
      TraditionalForm]
 
Cl2d2D22 /: MakeBoxes[Cl2d2D22, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5, #6^#7}], 
         Row[{"(", #8, ")"}]] & ) @@ StringPartition[ToString[Cl2d2D22], 1], 
      TraditionalForm]
 
Cl2e2D21 /: MakeBoxes[Cl2e2D21, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5, #6^#7}], 
         Row[{"(", #8, ")"}]] & ) @@ StringPartition[ToString[Cl2e2D21], 1], 
      TraditionalForm]
 
Cl2e2D22 /: MakeBoxes[Cl2e2D22, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5, #6^#7}], 
         Row[{"(", #8, ")"}]] & ) @@ StringPartition[ToString[Cl2e2D22], 1], 
      TraditionalForm]
 
Cq2e2D21 /: MakeBoxes[Cq2e2D21, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5, #6^#7}], 
         Row[{"(", #8, ")"}]] & ) @@ StringPartition[ToString[Cq2e2D21], 1], 
      TraditionalForm]
 
Cq2e2D22 /: MakeBoxes[Cq2e2D22, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5, #6^#7}], 
         Row[{"(", #8, ")"}]] & ) @@ StringPartition[ToString[Cq2e2D22], 1], 
      TraditionalForm]
 
Cq2u2D21 /: MakeBoxes[Cq2u2D21, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5, #6^#7}], 
         Row[{"(", #8, ")"}]] & ) @@ StringPartition[ToString[Cq2u2D21], 1], 
      TraditionalForm]
 
Cq2u2D22 /: MakeBoxes[Cq2u2D22, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5, #6^#7}], 
         Row[{"(", #8, ")"}]] & ) @@ StringPartition[ToString[Cq2u2D22], 1], 
      TraditionalForm]
 
Cq2u2D23 /: MakeBoxes[Cq2u2D23, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5, #6^#7}], 
         Row[{"(", #8, ")"}]] & ) @@ StringPartition[ToString[Cq2u2D23], 1], 
      TraditionalForm]
 
Cq2u2D24 /: MakeBoxes[Cq2u2D24, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5, #6^#7}], 
         Row[{"(", #8, ")"}]] & ) @@ StringPartition[ToString[Cq2u2D24], 1], 
      TraditionalForm]
 
Cq2d2D21 /: MakeBoxes[Cq2d2D21, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5, #6^#7}], 
         Row[{"(", #8, ")"}]] & ) @@ StringPartition[ToString[Cq2d2D21], 1], 
      TraditionalForm]
 
Cq2d2D22 /: MakeBoxes[Cq2d2D22, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5, #6^#7}], 
         Row[{"(", #8, ")"}]] & ) @@ StringPartition[ToString[Cq2d2D22], 1], 
      TraditionalForm]
 
Cq2d2D23 /: MakeBoxes[Cq2d2D23, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5, #6^#7}], 
         Row[{"(", #8, ")"}]] & ) @@ StringPartition[ToString[Cq2d2D23], 1], 
      TraditionalForm]
 
Cq2d2D24 /: MakeBoxes[Cq2d2D24, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5, #6^#7}], 
         Row[{"(", #8, ")"}]] & ) @@ StringPartition[ToString[Cq2d2D24], 1], 
      TraditionalForm]


==> RGE-quad-dim-6.m <==
(* ::Package:: *)

"RGEQuad[C] gives the quadratic dimension-6 part of the RGE of a dimension-8 Wilson coefficient C. 
The result is in the format of C->expr, which means 16*Pi^2*dC/dmu=expr. 

Couplings and constants: 
	FAGS: strong coupling \!\(\*SubscriptBox[\(g\), \(s\)]\),
	G1: hypercharge gauge coupling,
	GW: SU(2) gauge coupling,
	SUNN: number of colors in QCD SU(N) gauge group
IndexDelta indicates Kronecker delta of flavor indices.  

"

RGEQuad[Cd4D21] = Cd4D21[p, r, s, t] -> 4*Cdd[p, w, s, v]*Cdd[r, w, t, v] - 
      (4*Cdd[p, w, v, t]*Cdd[r, w, v, s])/3 + 
      (8*SUNN*Cdd[p, r, w, v]*Cdd[s, t, v, w])/3 + 
      (8*Cdd[p, w, v, r]*Cdd[s, t, w, v])/3 + 
      (8*Cdd[p, r, w, v]*Cdd[s, w, v, t])/3 + 
      (2*Ced[w, v, r, p]*Ced[w, v, s, t])/3 + 
      (4*Cld[w, v, r, p]*Cld[w, v, s, t])/3 + 
      (4*SUNN*Cqd1[w, v, r, p]*Cqd1[w, v, s, t])/3 - 
      (Cqd8[w, v, r, p]*Cqd8[w, v, s, t])/(3*SUNN) - 
      (Cqd8[w, v, s, r]*Cqd8[w, v, t, p])/6 + 
      (2*SUNN*Cud1[w, v, r, p]*Cud1[w, v, s, t])/3 - 
      (Cud8[w, v, r, p]*Cud8[w, v, s, t])/(6*SUNN) - 
      (Cud8[w, v, s, r]*Cud8[w, v, t, p])/12
 
RGEQuad[Cd4D22] = Cd4D22[p, r, s, t] -> 4*Cdd[p, w, s, v]*Cdd[r, w, t, v] + 
      (4*Cdd[p, w, v, t]*Cdd[r, w, v, s])/3 + 
      (Cqd8[w, v, s, r]*Cqd8[w, v, t, p])/6 + 
      (Cud8[w, v, s, r]*Cud8[w, v, t, p])/12
 
RGEQuad[Ce2d2D21] = Ce2d2D21[p, r, s, t] -> 
     (8*SUNN*Cdd[s, t, w, v]*Ced[p, r, v, w])/3 + 
      (8*Cdd[s, w, v, t]*Ced[p, r, w, v])/3 + 2*Ced[p, w, s, v]*
       Ced[r, w, t, v] - (2*Ced[p, w, v, t]*Ced[r, w, v, s])/3 + 
      (16*Ced[w, v, s, t]*Cee[p, r, w, v])/3 + 
      (8*Cld[w, v, s, t]*Cle[w, v, r, p])/3 + 
      (4*SUNN*Cqd1[w, v, t, s]*Cqe[w, v, p, r])/3 + 
      (4*SUNN*Cqd1[w, v, s, t]*Cqe[w, v, r, p])/3 + 
      (4*SUNN*Ceu[p, r, w, v]*Cud1[v, w, s, t])/3
 
RGEQuad[Ce2d2D22] = Ce2d2D22[p, r, s, t] -> 
     2*Ced[p, w, s, v]*Ced[r, w, t, v] + (2*Ced[p, w, v, t]*Ced[r, w, v, s])/3
 
RGEQuad[Ce2u2D21] = Ce2u2D21[p, r, s, t] -> 
     2*Ceu[p, w, s, v]*Ceu[r, w, t, v] - (2*Ceu[p, w, v, t]*Ceu[r, w, v, s])/
       3 + (16*Cee[p, r, w, v]*Ceu[w, v, s, t])/3 + 
      (4*Cle[w, v, r, p]*Clu[w, v, s, t])/3 + 
      (4*Cle[w, v, p, r]*Clu[w, v, t, s])/3 + 
      (8*SUNN*Cqe[w, v, r, p]*Cqu1[w, v, s, t])/3 + 
      (4*SUNN*Ced[p, r, w, v]*Cud1[s, t, v, w])/3 + 
      (8*SUNN*Ceu[p, r, w, v]*Cuu[s, t, v, w])/3 + 
      (8*Ceu[p, r, w, v]*Cuu[s, w, v, t])/3
 
RGEQuad[Ce2u2D22] = Ce2u2D22[p, r, s, t] -> 
     2*Ceu[p, w, s, v]*Ceu[r, w, t, v] + (2*Ceu[p, w, v, t]*Ceu[r, w, v, s])/3
 
RGEQuad[Ce4D21] = Ce4D21[p, r, s, t] -> 
     (2*SUNN*Ced[p, r, w, v]*Ced[s, t, v, w])/3 + 16*Cee[p, s, w, v]*
       Cee[r, t, w, v] + (32*Cee[p, r, w, v]*Cee[s, t, w, v])/3 + 
      (2*SUNN*Ceu[p, r, w, v]*Ceu[s, t, v, w])/3 + 
      (4*Cle[w, v, r, p]*Cle[w, v, s, t])/3 + 
      (4*SUNN*Cqe[w, v, r, p]*Cqe[w, v, s, t])/3
 
RGEQuad[Cl2d2D21] = Cl2d2D21[p, r, s, t] -> 
     (8*SUNN*Cdd[s, t, w, v]*Cld[p, r, v, w])/3 + 
      (8*Cdd[s, w, v, t]*Cld[p, r, w, v])/3 + 
      (2*Cld[p, w, s, v]*Cld[r, w, t, v])/3 - 2*Cld[p, w, v, t]*
       Cld[r, w, v, s] + (4*Ced[w, v, s, t]*Cle[p, r, v, w])/3 + 
      8*Cld[w, v, s, t]*Cll[p, r, w, v] + 
      (8*SUNN*Clq1[p, r, w, v]*Cqd1[v, w, s, t])/3 + 
      (4*SUNN*Clu[p, r, w, v]*Cud1[v, w, s, t])/3
 
RGEQuad[Cl2d2D22] = Cl2d2D22[p, r, s, t] -> 
     (2*Cld[p, w, s, v]*Cld[r, w, t, v])/3 + 2*Cld[p, w, v, t]*Cld[r, w, v, s]
 
RGEQuad[Cl2e2D21] = Cl2e2D21[p, r, s, t] -> 
     (4*SUNN*Ced[s, t, w, v]*Cld[p, r, v, w])/3 + 
      (16*Cee[s, t, w, v]*Cle[p, r, v, w])/3 + 
      (2*Cle[p, w, s, v]*Cle[r, w, t, v])/3 - 2*Cle[p, w, v, t]*
       Cle[r, w, v, s] + 4*Cle[w, v, s, t]*Cll[p, r, w, v] + 
      4*Cle[w, v, t, s]*Cll[p, r, w, v] + 
      (4*SUNN*Ceu[s, t, w, v]*Clu[p, r, v, w])/3 + 
      (4*SUNN*Clq1[p, r, w, v]*Cqe[v, w, s, t])/3 - 
      (4*SUNN*Clq3[p, r, w, v]*Cqe[v, w, s, t])/3 + 
      (4*SUNN*Clq1[p, r, w, v]*Cqe[w, v, t, s])/3 + 
      (4*SUNN*Clq3[p, r, w, v]*Cqe[w, v, t, s])/3
 
RGEQuad[Cl2e2D22] = Cl2e2D22[p, r, s, t] -> 
     (2*Cle[p, w, s, v]*Cle[r, w, t, v])/3 + 2*Cle[p, w, v, t]*Cle[r, w, v, s]
 
RGEQuad[Cl2q2D21] = Cl2q2D21[p, r, s, t] -> 
     2*Clq1[p, w, s, v]*Clq1[r, w, t, v] - 
      (2*Clq1[p, w, v, t]*Clq1[r, w, v, s])/3 + 
      (16*Cll[p, r, w, v]*Clq1[w, v, s, t])/3 + 
      (8*Cll[p, r, w, v]*Clq1[w, v, t, s])/3 + 6*Clq3[p, w, s, v]*
       Clq3[r, w, t, v] - 2*Clq3[p, w, v, t]*Clq3[r, w, v, s] + 
      (4*SUNN*Cld[p, r, w, v]*Cqd1[s, t, v, w])/3 + 
      (4*Cle[p, r, w, v]*Cqe[s, t, v, w])/3 + 
      (16*SUNN*Clq1[p, r, w, v]*Cqq1[s, t, v, w])/3 + 
      (8*Clq1[p, r, w, v]*Cqq1[s, w, v, t])/3 + 8*Clq1[p, r, w, v]*
       Cqq3[s, w, v, t] + (4*SUNN*Clu[p, r, w, v]*Cqu1[s, t, v, w])/3
 
RGEQuad[Cl2q2D22] = Cl2q2D22[p, r, s, t] -> 
     2*Clq1[p, w, s, v]*Clq1[r, w, t, v] + 
      (2*Clq1[p, w, v, t]*Clq1[r, w, v, s])/3 + 6*Clq3[p, w, s, v]*
       Clq3[r, w, t, v] + 2*Clq3[p, w, v, t]*Clq3[r, w, v, s]
 
RGEQuad[Cl2q2D23] = Cl2q2D23[p, r, s, t] -> 
     2*Clq1[r, w, t, v]*Clq3[p, w, s, v] - 
      (2*Clq1[r, w, v, s]*Clq3[p, w, v, t])/3 + 2*Clq1[p, w, s, v]*
       Clq3[r, w, t, v] - 4*Clq3[p, w, s, v]*Clq3[r, w, t, v] - 
      (2*Clq1[p, w, v, t]*Clq3[r, w, v, s])/3 - 
      (4*Clq3[p, w, v, t]*Clq3[r, w, v, s])/3 + 
      (16*Cll[p, r, w, v]*Clq3[w, v, s, t])/3 - 
      (8*Cll[p, r, w, v]*Clq3[w, v, t, s])/3 + 
      (8*Clq3[p, r, w, v]*Cqq1[s, w, v, t])/3 + 
      (16*SUNN*Clq3[p, r, w, v]*Cqq3[s, t, v, w])/3 - 
      (8*Clq3[p, r, w, v]*Cqq3[s, w, v, t])/3
 
RGEQuad[Cl2q2D24] = Cl2q2D24[p, r, s, t] -> 
     2*Clq1[r, w, t, v]*Clq3[p, w, s, v] + 
      (2*Clq1[r, w, v, s]*Clq3[p, w, v, t])/3 + 2*Clq1[p, w, s, v]*
       Clq3[r, w, t, v] - 4*Clq3[p, w, s, v]*Clq3[r, w, t, v] + 
      (2*Clq1[p, w, v, t]*Clq3[r, w, v, s])/3 + 
      (4*Clq3[p, w, v, t]*Clq3[r, w, v, s])/3
 
RGEQuad[Cl2u2D21] = Cl2u2D21[p, r, s, t] -> 
     (4*Ceu[w, v, s, t]*Cle[p, r, v, w])/3 + 
      (2*Clu[p, w, s, v]*Clu[r, w, t, v])/3 - 2*Clu[p, w, v, t]*
       Clu[r, w, v, s] + (16*Cll[p, r, w, v]*Clu[w, v, s, t])/3 + 
      (8*Cll[p, r, w, v]*Clu[w, v, t, s])/3 + 
      (8*SUNN*Clq1[p, r, w, v]*Cqu1[v, w, s, t])/3 + 
      (4*SUNN*Cld[p, r, w, v]*Cud1[s, t, v, w])/3 + 
      (8*SUNN*Clu[p, r, w, v]*Cuu[s, t, v, w])/3 + 
      (8*Clu[p, r, w, v]*Cuu[s, w, v, t])/3
 
RGEQuad[Cl2u2D22] = Cl2u2D22[p, r, s, t] -> 
     (2*Clu[p, w, s, v]*Clu[r, w, t, v])/3 + 2*Clu[p, w, v, t]*Clu[r, w, v, s]
 
RGEQuad[Cl4D21] = Cl4D21[p, r, s, t] -> 
     (2*SUNN*Cld[p, r, w, v]*Cld[s, t, v, w])/3 + 
      (2*Cle[p, r, w, v]*Cle[s, t, v, w])/3 - 
      (4*Cll[p, t, w, v]*Cll[r, s, w, v])/3 + 4*Cll[p, s, w, v]*
       Cll[r, t, w, v] + (32*Cll[p, r, w, v]*Cll[s, t, w, v])/3 + 
      (4*SUNN*Clq1[p, r, w, v]*Clq1[s, t, v, w])/3 - 
      (4*SUNN*Clq3[p, t, w, v]*Clq3[r, s, w, v])/3 - 
      (4*SUNN*Clq3[p, r, w, v]*Clq3[s, t, v, w])/3 + 
      (2*SUNN*Clu[p, r, w, v]*Clu[s, t, v, w])/3
 
RGEQuad[Cl4D22] = Cl4D22[p, r, s, t] -> (4*Cll[p, t, w, v]*Cll[r, s, w, v])/
       3 + 4*Cll[p, s, w, v]*Cll[r, t, w, v] + 
      (4*SUNN*Clq3[p, t, w, v]*Clq3[r, s, w, v])/3
 
RGEQuad[Cq2d2D21] = Cq2d2D21[p, r, s, t] -> 
     (4*Cld[w, v, t, s]*Clq1[w, v, p, r])/3 + 
      (4*Cld[w, v, s, t]*Clq1[w, v, r, p])/3 - 
      (4*Cld[w, v, t, s]*Clq3[w, v, p, r])/3 + 
      (4*Cld[w, v, s, t]*Clq3[w, v, r, p])/3 + 
      (8*SUNN*Cdd[s, t, w, v]*Cqd1[p, r, v, w])/3 + 
      (8*Cdd[s, w, v, t]*Cqd1[p, r, w, v])/3 + 
      (2*Cqd1[p, w, s, v]*Cqd1[r, w, t, v])/3 - 2*Cqd1[p, w, v, t]*
       Cqd1[r, w, v, s] + (Cqd8[p, w, s, v]*Cqd8[r, w, t, v])/6 - 
      (Cqd8[p, w, s, v]*Cqd8[r, w, t, v])/(6*SUNN^2) - 
      (Cqd8[p, w, v, t]*Cqd8[r, w, v, s])/2 + 
      (Cqd8[p, w, v, t]*Cqd8[r, w, v, s])/(2*SUNN^2) + 
      (4*Ced[w, v, s, t]*Cqe[p, r, v, w])/3 + 
      (16*SUNN*Cqd1[w, v, s, t]*Cqq1[p, r, v, w])/3 + 
      (8*Cqd1[w, v, s, t]*Cqq1[p, w, v, r])/3 + 8*Cqd1[w, v, s, t]*
       Cqq3[p, w, v, r] + (4*SUNN*Cqu1[p, r, w, v]*Cud1[v, w, s, t])/3
 
RGEQuad[Cq2d2D22] = Cq2d2D22[p, r, s, t] -> 
     (2*Cqd1[p, w, s, v]*Cqd1[r, w, t, v])/3 + 2*Cqd1[p, w, v, t]*
       Cqd1[r, w, v, s] + (Cqd8[p, w, s, v]*Cqd8[r, w, t, v])/6 - 
      (Cqd8[p, w, s, v]*Cqd8[r, w, t, v])/(6*SUNN^2) + 
      (Cqd8[p, w, v, t]*Cqd8[r, w, v, s])/2 - 
      (Cqd8[p, w, v, t]*Cqd8[r, w, v, s])/(2*SUNN^2)
 
RGEQuad[Cq2d2D23] = Cq2d2D23[p, r, s, t] -> 
     (8*Cdd[s, w, v, t]*Cqd8[p, r, w, v])/3 + 
      (2*Cqd1[r, w, t, v]*Cqd8[p, w, s, v])/3 - 2*Cqd1[r, w, v, s]*
       Cqd8[p, w, v, t] + (2*Cqd1[p, w, s, v]*Cqd8[r, w, t, v])/3 - 
      (2*Cqd8[p, w, s, v]*Cqd8[r, w, t, v])/(3*SUNN) - 
      2*Cqd1[p, w, v, t]*Cqd8[r, w, v, s] + 
      (2*Cqd8[p, w, v, t]*Cqd8[r, w, v, s])/SUNN - SUNN*Cqd8[p, w, v, t]*
       Cqd8[r, w, v, s] + (8*Cqd8[w, v, s, t]*Cqq1[p, w, v, r])/3 + 
      8*Cqd8[w, v, s, t]*Cqq3[p, w, v, r] + 
      (2*Cqu8[p, r, w, v]*Cud8[v, w, s, t])/3
 
RGEQuad[Cq2d2D24] = Cq2d2D24[p, r, s, t] -> 
     (2*Cqd1[r, w, t, v]*Cqd8[p, w, s, v])/3 + 2*Cqd1[r, w, v, s]*
       Cqd8[p, w, v, t] + (2*Cqd1[p, w, s, v]*Cqd8[r, w, t, v])/3 - 
      (2*Cqd8[p, w, s, v]*Cqd8[r, w, t, v])/(3*SUNN) + 
      2*Cqd1[p, w, v, t]*Cqd8[r, w, v, s] - 
      (2*Cqd8[p, w, v, t]*Cqd8[r, w, v, s])/SUNN + SUNN*Cqd8[p, w, v, t]*
       Cqd8[r, w, v, s]
 
RGEQuad[Cq2e2D21] = Cq2e2D21[p, r, s, t] -> 
     (4*Cle[w, v, t, s]*Clq1[w, v, p, r])/3 + 
      (4*Cle[w, v, s, t]*Clq1[w, v, r, p])/3 - 
      (4*Cle[w, v, t, s]*Clq3[w, v, p, r])/3 + 
      (4*Cle[w, v, s, t]*Clq3[w, v, r, p])/3 + 
      (4*SUNN*Ced[s, t, w, v]*Cqd1[p, r, v, w])/3 + 
      (16*Cee[s, t, w, v]*Cqe[p, r, v, w])/3 + 
      (2*Cqe[p, w, s, v]*Cqe[r, w, t, v])/3 - 2*Cqe[p, w, v, t]*
       Cqe[r, w, v, s] + (16*SUNN*Cqe[w, v, s, t]*Cqq1[p, r, v, w])/3 + 
      (8*Cqe[w, v, s, t]*Cqq1[p, w, v, r])/3 + 8*Cqe[w, v, s, t]*
       Cqq3[p, w, v, r] + (4*SUNN*Ceu[s, t, w, v]*Cqu1[p, r, v, w])/3
 
RGEQuad[Cq2e2D22] = Cq2e2D22[p, r, s, t] -> 
     (2*Cqe[p, w, s, v]*Cqe[r, w, t, v])/3 + 2*Cqe[p, w, v, t]*Cqe[r, w, v, s]
 
RGEQuad[Cq2u2D21] = Cq2u2D21[p, r, s, t] -> 
     (8*Clq1[w, v, r, p]*Clu[w, v, s, t])/3 + 
      (4*Ceu[w, v, s, t]*Cqe[p, r, v, w])/3 + 
      (2*Cqu1[p, w, s, v]*Cqu1[r, w, t, v])/3 - 2*Cqu1[p, w, v, t]*
       Cqu1[r, w, v, s] + (8*SUNN*Cqq1[p, r, w, v]*Cqu1[v, w, s, t])/3 - 
      (8*SUNN*Cqq3[p, r, w, v]*Cqu1[v, w, s, t])/3 + 
      (8*Cqq1[p, w, v, r]*Cqu1[v, w, t, s])/3 + 
      (8*Cqq3[p, w, v, r]*Cqu1[v, w, t, s])/3 + 
      (16*Cqq3[p, w, v, r]*Cqu1[w, v, s, t])/3 + 
      (8*SUNN*Cqq1[p, r, w, v]*Cqu1[w, v, t, s])/3 + 
      (8*SUNN*Cqq3[p, r, w, v]*Cqu1[w, v, t, s])/3 + 
      (Cqu8[p, w, s, v]*Cqu8[r, w, t, v])/6 - 
      (Cqu8[p, w, s, v]*Cqu8[r, w, t, v])/(6*SUNN^2) - 
      (Cqu8[p, w, v, t]*Cqu8[r, w, v, s])/2 + 
      (Cqu8[p, w, v, t]*Cqu8[r, w, v, s])/(2*SUNN^2) + 
      (4*SUNN*Cqd1[p, r, w, v]*Cud1[s, t, v, w])/3 + 
      (8*SUNN*Cqu1[p, r, w, v]*Cuu[s, t, v, w])/3 + 
      (8*Cqu1[p, r, w, v]*Cuu[s, w, v, t])/3
 
RGEQuad[Cq2u2D22] = Cq2u2D22[p, r, s, t] -> 
     (2*Cqu1[p, w, s, v]*Cqu1[r, w, t, v])/3 + 2*Cqu1[p, w, v, t]*
       Cqu1[r, w, v, s] + (Cqu8[p, w, s, v]*Cqu8[r, w, t, v])/6 - 
      (Cqu8[p, w, s, v]*Cqu8[r, w, t, v])/(6*SUNN^2) + 
      (Cqu8[p, w, v, t]*Cqu8[r, w, v, s])/2 - 
      (Cqu8[p, w, v, t]*Cqu8[r, w, v, s])/(2*SUNN^2)
 
RGEQuad[Cq2u2D23] = Cq2u2D23[p, r, s, t] -> 
     (2*Cqu1[r, w, t, v]*Cqu8[p, w, s, v])/3 - 2*Cqu1[r, w, v, s]*
       Cqu8[p, w, v, t] + (2*Cqu1[p, w, s, v]*Cqu8[r, w, t, v])/3 - 
      (2*Cqu8[p, w, s, v]*Cqu8[r, w, t, v])/(3*SUNN) - 
      2*Cqu1[p, w, v, t]*Cqu8[r, w, v, s] + 
      (2*Cqu8[p, w, v, t]*Cqu8[r, w, v, s])/SUNN - SUNN*Cqu8[p, w, v, t]*
       Cqu8[r, w, v, s] + (8*Cqq1[p, w, v, r]*Cqu8[v, w, t, s])/3 + 
      (8*Cqq3[p, w, v, r]*Cqu8[v, w, t, s])/3 + 
      (16*Cqq3[p, w, v, r]*Cqu8[w, v, s, t])/3 + 
      (2*Cqd8[p, r, w, v]*Cud8[s, t, v, w])/3 + 
      (8*Cqu8[p, r, w, v]*Cuu[s, w, v, t])/3
 
RGEQuad[Cq2u2D24] = Cq2u2D24[p, r, s, t] -> 
     (2*Cqu1[r, w, t, v]*Cqu8[p, w, s, v])/3 + 2*Cqu1[r, w, v, s]*
       Cqu8[p, w, v, t] + (2*Cqu1[p, w, s, v]*Cqu8[r, w, t, v])/3 - 
      (2*Cqu8[p, w, s, v]*Cqu8[r, w, t, v])/(3*SUNN) + 
      2*Cqu1[p, w, v, t]*Cqu8[r, w, v, s] - 
      (2*Cqu8[p, w, v, t]*Cqu8[r, w, v, s])/SUNN + SUNN*Cqu8[p, w, v, t]*
       Cqu8[r, w, v, s]
 
RGEQuad[Cq4D21] = Cq4D21[p, r, s, t] -> Clq1[w, v, r, p]*Clq1[w, v, s, t] + 
      (Clq1[w, v, p, r]*Clq1[w, v, t, s])/3 + 
      (2*Clq1[w, v, t, s]*Clq3[w, v, p, r])/3 - 
      (2*Clq1[w, v, s, t]*Clq3[w, v, r, p])/3 + 
      (Clq3[w, v, r, p]*Clq3[w, v, s, t])/3 - 
      (Clq3[w, v, p, r]*Clq3[w, v, t, s])/3 + 
      (2*SUNN*Cqd1[p, r, w, v]*Cqd1[s, t, v, w])/3 - 
      (Cqd8[p, t, w, v]*Cqd8[r, s, w, v])/24 - 
      (Cqd8[p, r, w, v]*Cqd8[s, t, v, w])/(6*SUNN) + 
      (2*Cqe[p, r, w, v]*Cqe[s, t, v, w])/3 + 4*Cqq1[p, w, s, v]*
       Cqq1[r, w, t, v] - (4*Cqq1[p, w, v, t]*Cqq1[r, w, v, s])/3 + 
      (16*SUNN*Cqq1[p, r, w, v]*Cqq1[s, t, v, w])/3 + 
      (8*Cqq1[p, w, v, r]*Cqq1[s, t, w, v])/3 + 
      (8*Cqq1[p, r, w, v]*Cqq1[s, w, v, t])/3 + 8*Cqq1[s, t, w, v]*
       Cqq3[p, w, v, r] + 12*Cqq3[p, w, s, v]*Cqq3[r, w, t, v] - 
      4*Cqq3[p, w, v, t]*Cqq3[r, w, v, s] + 8*Cqq1[p, r, w, v]*
       Cqq3[s, w, v, t] + (2*SUNN*Cqu1[p, r, w, v]*Cqu1[s, t, v, w])/3 - 
      (Cqu8[p, t, w, v]*Cqu8[r, s, w, v])/24 - 
      (Cqu8[p, r, w, v]*Cqu8[s, t, v, w])/(6*SUNN)
 
RGEQuad[Cq4D22] = Cq4D22[p, r, s, t] -> (Cqd8[p, t, w, v]*Cqd8[r, s, w, v])/
       24 + 4*Cqq1[p, w, s, v]*Cqq1[r, w, t, v] + 
      (4*Cqq1[p, w, v, t]*Cqq1[r, w, v, s])/3 + 12*Cqq3[p, w, s, v]*
       Cqq3[r, w, t, v] + 4*Cqq3[p, w, v, t]*Cqq3[r, w, v, s] + 
      (Cqu8[p, t, w, v]*Cqu8[r, s, w, v])/24
 
RGEQuad[Cq4D23] = Cq4D23[p, r, s, t] -> (Clq1[w, v, r, p]*Clq1[w, v, s, t])/
       3 - (Clq1[w, v, p, r]*Clq1[w, v, t, s])/3 + Clq3[w, v, r, p]*
       Clq3[w, v, s, t] + (Clq3[w, v, p, r]*Clq3[w, v, t, s])/3 - 
      (Cqd8[p, t, w, v]*Cqd8[r, s, w, v])/24 + 
      (8*Cqq1[s, w, v, t]*Cqq3[p, r, w, v])/3 + 4*Cqq1[r, w, t, v]*
       Cqq3[p, w, s, v] - (4*Cqq1[r, w, v, s]*Cqq3[p, w, v, t])/3 + 
      4*Cqq1[p, w, s, v]*Cqq3[r, w, t, v] - 8*Cqq3[p, w, s, v]*
       Cqq3[r, w, t, v] - (4*Cqq1[p, w, v, t]*Cqq3[r, w, v, s])/3 - 
      (8*Cqq3[p, w, v, t]*Cqq3[r, w, v, s])/3 + 
      (16*SUNN*Cqq3[p, r, w, v]*Cqq3[s, t, v, w])/3 + 
      (8*Cqq1[p, w, v, r]*Cqq3[s, t, w, v])/3 - 
      (8*Cqq3[p, w, v, r]*Cqq3[s, t, w, v])/3 - 
      (8*Cqq3[p, r, w, v]*Cqq3[s, w, v, t])/3 - 
      (Cqu8[p, t, w, v]*Cqu8[r, s, w, v])/24
 
RGEQuad[Cq4D24] = Cq4D24[p, r, s, t] -> (Cqd8[p, t, w, v]*Cqd8[r, s, w, v])/
       24 + 4*Cqq1[r, w, t, v]*Cqq3[p, w, s, v] + 
      (4*Cqq1[r, w, v, s]*Cqq3[p, w, v, t])/3 + 4*Cqq1[p, w, s, v]*
       Cqq3[r, w, t, v] - 8*Cqq3[p, w, s, v]*Cqq3[r, w, t, v] + 
      (4*Cqq1[p, w, v, t]*Cqq3[r, w, v, s])/3 + 
      (8*Cqq3[p, w, v, t]*Cqq3[r, w, v, s])/3 + 
      (Cqu8[p, t, w, v]*Cqu8[r, s, w, v])/24
 
RGEQuad[Cu2d2D21] = Cu2d2D21[p, r, s, t] -> 
     (4*Ced[w, v, s, t]*Ceu[w, v, r, p])/3 + 
      (4*Cld[w, v, t, s]*Clu[w, v, p, r])/3 + 
      (4*Cld[w, v, s, t]*Clu[w, v, r, p])/3 + 
      (8*SUNN*Cqd1[w, v, s, t]*Cqu1[w, v, r, p])/3 + 
      (8*SUNN*Cdd[s, t, w, v]*Cud1[p, r, v, w])/3 + 
      (8*Cdd[s, w, v, t]*Cud1[p, r, w, v])/3 + 2*Cud1[p, w, s, v]*
       Cud1[r, w, t, v] - (2*Cud1[p, w, v, t]*Cud1[r, w, v, s])/3 + 
      (Cud8[p, w, s, v]*Cud8[r, w, t, v])/2 - 
      (Cud8[p, w, s, v]*Cud8[r, w, t, v])/(2*SUNN^2) - 
      (Cud8[p, w, v, t]*Cud8[r, w, v, s])/6 + 
      (Cud8[p, w, v, t]*Cud8[r, w, v, s])/(6*SUNN^2) + 
      (8*SUNN*Cud1[w, v, s, t]*Cuu[p, r, v, w])/3 + 
      (8*Cud1[w, v, s, t]*Cuu[p, w, v, r])/3
 
RGEQuad[Cu2d2D22] = Cu2d2D22[p, r, s, t] -> 
     2*Cud1[p, w, s, v]*Cud1[r, w, t, v] + 
      (2*Cud1[p, w, v, t]*Cud1[r, w, v, s])/3 + 
      (Cud8[p, w, s, v]*Cud8[r, w, t, v])/2 - 
      (Cud8[p, w, s, v]*Cud8[r, w, t, v])/(2*SUNN^2) + 
      (Cud8[p, w, v, t]*Cud8[r, w, v, s])/6 - 
      (Cud8[p, w, v, t]*Cud8[r, w, v, s])/(6*SUNN^2)
 
RGEQuad[Cu2d2D23] = Cu2d2D23[p, r, s, t] -> 
     (4*Cqd8[w, v, s, t]*Cqu8[w, v, r, p])/3 + 
      (8*Cdd[s, w, v, t]*Cud8[p, r, w, v])/3 + 2*Cud1[r, w, t, v]*
       Cud8[p, w, s, v] - (2*Cud1[r, w, v, s]*Cud8[p, w, v, t])/3 + 
      2*Cud1[p, w, s, v]*Cud8[r, w, t, v] - 
      (2*Cud8[p, w, s, v]*Cud8[r, w, t, v])/SUNN - 
      (2*Cud1[p, w, v, t]*Cud8[r, w, v, s])/3 + 
      (2*Cud8[p, w, v, t]*Cud8[r, w, v, s])/(3*SUNN) - 
      (SUNN*Cud8[p, w, v, t]*Cud8[r, w, v, s])/3 + 
      (8*Cud8[w, v, s, t]*Cuu[p, w, v, r])/3
 
RGEQuad[Cu2d2D24] = Cu2d2D24[p, r, s, t] -> 
     2*Cud1[r, w, t, v]*Cud8[p, w, s, v] + 
      (2*Cud1[r, w, v, s]*Cud8[p, w, v, t])/3 + 2*Cud1[p, w, s, v]*
       Cud8[r, w, t, v] - (2*Cud8[p, w, s, v]*Cud8[r, w, t, v])/SUNN + 
      (2*Cud1[p, w, v, t]*Cud8[r, w, v, s])/3 - 
      (2*Cud8[p, w, v, t]*Cud8[r, w, v, s])/(3*SUNN) + 
      (SUNN*Cud8[p, w, v, t]*Cud8[r, w, v, s])/3
 
RGEQuad[Cu4D21] = Cu4D21[p, r, s, t] -> (2*Ceu[w, v, r, p]*Ceu[w, v, s, t])/
       3 + (4*Clu[w, v, r, p]*Clu[w, v, s, t])/3 + 
      (4*SUNN*Cqu1[w, v, r, p]*Cqu1[w, v, s, t])/3 - 
      (Cqu8[w, v, r, p]*Cqu8[w, v, s, t])/(3*SUNN) - 
      (Cqu8[w, v, s, r]*Cqu8[w, v, t, p])/6 + 
      (2*SUNN*Cud1[p, r, w, v]*Cud1[s, t, v, w])/3 - 
      (Cud8[p, t, w, v]*Cud8[r, s, w, v])/12 - 
      (Cud8[p, r, w, v]*Cud8[s, t, v, w])/(6*SUNN) + 
      4*Cuu[p, w, s, v]*Cuu[r, w, t, v] - (4*Cuu[p, w, v, t]*Cuu[r, w, v, s])/
       3 + (8*SUNN*Cuu[p, r, w, v]*Cuu[s, t, v, w])/3 + 
      (8*Cuu[p, w, v, r]*Cuu[s, t, w, v])/3 + 
      (8*Cuu[p, r, w, v]*Cuu[s, w, v, t])/3
 
RGEQuad[Cu4D22] = Cu4D22[p, r, s, t] -> (Cqu8[w, v, s, r]*Cqu8[w, v, t, p])/
       6 + (Cud8[p, t, w, v]*Cud8[r, s, w, v])/12 + 
      4*Cuu[p, w, s, v]*Cuu[r, w, t, v] + (4*Cuu[p, w, v, t]*Cuu[r, w, v, s])/
       3
 
RGEQuad /: RGEQuad::usage = "RGE[C] gives the RGE of Wilson coefficient C. \
The result is in the format Rule C->expr, which means 16*Pi^2*dC/dmu=expr. "
 
Cl2q2D23 /: MakeBoxes[Cl2q2D23, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5, #6^#7}], 
         Row[{"(", #8, ")"}]] & ) @@ StringPartition[ToString[Cl2q2D23], 1], 
      TraditionalForm]
 
Clq1 /: MakeBoxes[Clq1, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2, #3}], Row[{"(", #4, ")"}]] & ) @@ 
       StringPartition[ToString[Clq1], 1], TraditionalForm]
 
Clq3 /: MakeBoxes[Clq3, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2, #3}], Row[{"(", #4, ")"}]] & ) @@ 
       StringPartition[ToString[Clq3], 1], TraditionalForm]
 
Cll /: MakeBoxes[Cll, TraditionalForm] := 
     ToBoxes[(Subscript[#1, Row[{#2, #3}]] & ) @@ StringPartition[
        ToString[Cll], 1], TraditionalForm]
 
Cqq1 /: MakeBoxes[Cqq1, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2, #3}], Row[{"(", #4, ")"}]] & ) @@ 
       StringPartition[ToString[Cqq1], 1], TraditionalForm]
 
SUNN /: MakeBoxes[SUNN, TraditionalForm] := "N"
 
SUNN /: SUNN::usage = "SUNN denotes the number of colors. Trick[SUNDelta[a, \
a]] yields (SUNN^2 -1)."
 
Cqq3 /: MakeBoxes[Cqq3, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2, #3}], Row[{"(", #4, ")"}]] & ) @@ 
       StringPartition[ToString[Cqq3], 1], TraditionalForm]
 
Cl2e2D21 /: MakeBoxes[Cl2e2D21, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5, #6^#7}], 
         Row[{"(", #8, ")"}]] & ) @@ StringPartition[ToString[Cl2e2D21], 1], 
      TraditionalForm]
 
Ced /: MakeBoxes[Ced, TraditionalForm] := 
     ToBoxes[(Subscript[#1, Row[{#2, #3}]] & ) @@ StringPartition[
        ToString[Ced], 1], TraditionalForm]
 
Cld /: MakeBoxes[Cld, TraditionalForm] := 
     ToBoxes[(Subscript[#1, Row[{#2, #3}]] & ) @@ StringPartition[
        ToString[Cld], 1], TraditionalForm]
 
Cee /: MakeBoxes[Cee, TraditionalForm] := 
     ToBoxes[(Subscript[#1, Row[{#2, #3}]] & ) @@ StringPartition[
        ToString[Cee], 1], TraditionalForm]
 
Cle /: MakeBoxes[Cle, TraditionalForm] := 
     ToBoxes[(Subscript[#1, Row[{#2, #3}]] & ) @@ StringPartition[
        ToString[Cle], 1], TraditionalForm]
 
Ceu /: MakeBoxes[Ceu, TraditionalForm] := 
     ToBoxes[(Subscript[#1, Row[{#2, #3}]] & ) @@ StringPartition[
        ToString[Ceu], 1], TraditionalForm]
 
Clu /: MakeBoxes[Clu, TraditionalForm] := 
     ToBoxes[(Subscript[#1, Row[{#2, #3}]] & ) @@ StringPartition[
        ToString[Clu], 1], TraditionalForm]
 
Cqe /: MakeBoxes[Cqe, TraditionalForm] := 
     ToBoxes[(Subscript[#1, Row[{#2, #3}]] & ) @@ StringPartition[
        ToString[Cqe], 1], TraditionalForm]
 
Cu2d2D23 /: MakeBoxes[Cu2d2D23, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5, #6^#7}], 
         Row[{"(", #8, ")"}]] & ) @@ StringPartition[ToString[Cu2d2D23], 1], 
      TraditionalForm]
 
Cqd8 /: MakeBoxes[Cqd8, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2, #3}], Row[{"(", #4, ")"}]] & ) @@ 
       StringPartition[ToString[Cqd8], 1], TraditionalForm]
 
Cqu8 /: MakeBoxes[Cqu8, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2, #3}], Row[{"(", #4, ")"}]] & ) @@ 
       StringPartition[ToString[Cqu8], 1], TraditionalForm]
 
Cdd /: MakeBoxes[Cdd, TraditionalForm] := 
     ToBoxes[(Subscript[#1, Row[{#2, #3}]] & ) @@ StringPartition[
        ToString[Cdd], 1], TraditionalForm]
 
Cud8 /: MakeBoxes[Cud8, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2, #3}], Row[{"(", #4, ")"}]] & ) @@ 
       StringPartition[ToString[Cud8], 1], TraditionalForm]
 
Cud1 /: MakeBoxes[Cud1, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2, #3}], Row[{"(", #4, ")"}]] & ) @@ 
       StringPartition[ToString[Cud1], 1], TraditionalForm]
 
Cuu /: MakeBoxes[Cuu, TraditionalForm] := 
     ToBoxes[(Subscript[#1, Row[{#2, #3}]] & ) @@ StringPartition[
        ToString[Cuu], 1], TraditionalForm]
 
Cl2e2D22 /: MakeBoxes[Cl2e2D22, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5, #6^#7}], 
         Row[{"(", #8, ")"}]] & ) @@ StringPartition[ToString[Cl2e2D22], 1], 
      TraditionalForm]
 
Cl2q2D22 /: MakeBoxes[Cl2q2D22, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5, #6^#7}], 
         Row[{"(", #8, ")"}]] & ) @@ StringPartition[ToString[Cl2q2D22], 1], 
      TraditionalForm]
 
Ce2u2D22 /: MakeBoxes[Ce2u2D22, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5, #6^#7}], 
         Row[{"(", #8, ")"}]] & ) @@ StringPartition[ToString[Ce2u2D22], 1], 
      TraditionalForm]
 
Cl4D21 /: MakeBoxes[Cl4D21, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5}], 
         Row[{"(", #6, ")"}]] & ) @@ StringPartition[ToString[Cl4D21], 1], 
      TraditionalForm]
 
Cq2u2D22 /: MakeBoxes[Cq2u2D22, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5, #6^#7}], 
         Row[{"(", #8, ")"}]] & ) @@ StringPartition[ToString[Cq2u2D22], 1], 
      TraditionalForm]
 
Cqu1 /: MakeBoxes[Cqu1, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2, #3}], Row[{"(", #4, ")"}]] & ) @@ 
       StringPartition[ToString[Cqu1], 1], TraditionalForm]
 
Ce4D21 /: MakeBoxes[Ce4D21, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5}], 
         Row[{"(", #6, ")"}]] & ) @@ StringPartition[ToString[Ce4D21], 1], 
      TraditionalForm]
 
Cl4D22 /: MakeBoxes[Cl4D22, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5}], 
         Row[{"(", #6, ")"}]] & ) @@ StringPartition[ToString[Cl4D22], 1], 
      TraditionalForm]
 
Cl2u2D22 /: MakeBoxes[Cl2u2D22, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5, #6^#7}], 
         Row[{"(", #8, ")"}]] & ) @@ StringPartition[ToString[Cl2u2D22], 1], 
      TraditionalForm]
 
Cq2d2D21 /: MakeBoxes[Cq2d2D21, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5, #6^#7}], 
         Row[{"(", #8, ")"}]] & ) @@ StringPartition[ToString[Cq2d2D21], 1], 
      TraditionalForm]
 
Cqd1 /: MakeBoxes[Cqd1, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2, #3}], Row[{"(", #4, ")"}]] & ) @@ 
       StringPartition[ToString[Cqd1], 1], TraditionalForm]
 
Cl2d2D22 /: MakeBoxes[Cl2d2D22, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5, #6^#7}], 
         Row[{"(", #8, ")"}]] & ) @@ StringPartition[ToString[Cl2d2D22], 1], 
      TraditionalForm]
 
Cq2d2D22 /: MakeBoxes[Cq2d2D22, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5, #6^#7}], 
         Row[{"(", #8, ")"}]] & ) @@ StringPartition[ToString[Cq2d2D22], 1], 
      TraditionalForm]
 
Cu2d2D22 /: MakeBoxes[Cu2d2D22, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5, #6^#7}], 
         Row[{"(", #8, ")"}]] & ) @@ StringPartition[ToString[Cu2d2D22], 1], 
      TraditionalForm]
 
Ce2d2D21 /: MakeBoxes[Ce2d2D21, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5, #6^#7}], 
         Row[{"(", #8, ")"}]] & ) @@ StringPartition[ToString[Ce2d2D21], 1], 
      TraditionalForm]
 
Cq4D21 /: MakeBoxes[Cq4D21, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5}], 
         Row[{"(", #6, ")"}]] & ) @@ StringPartition[ToString[Cq4D21], 1], 
      TraditionalForm]
 
Cq2u2D23 /: MakeBoxes[Cq2u2D23, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5, #6^#7}], 
         Row[{"(", #8, ")"}]] & ) @@ StringPartition[ToString[Cq2u2D23], 1], 
      TraditionalForm]
 
Cq4D22 /: MakeBoxes[Cq4D22, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5}], 
         Row[{"(", #6, ")"}]] & ) @@ StringPartition[ToString[Cq4D22], 1], 
      TraditionalForm]
 
Cl2q2D21 /: MakeBoxes[Cl2q2D21, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5, #6^#7}], 
         Row[{"(", #8, ")"}]] & ) @@ StringPartition[ToString[Cl2q2D21], 1], 
      TraditionalForm]
 
Cu4D22 /: MakeBoxes[Cu4D22, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5}], 
         Row[{"(", #6, ")"}]] & ) @@ StringPartition[ToString[Cu4D22], 1], 
      TraditionalForm]
 
Cd4D22 /: MakeBoxes[Cd4D22, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5}], 
         Row[{"(", #6, ")"}]] & ) @@ StringPartition[ToString[Cd4D22], 1], 
      TraditionalForm]
 
Cq2e2D21 /: MakeBoxes[Cq2e2D21, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5, #6^#7}], 
         Row[{"(", #8, ")"}]] & ) @@ StringPartition[ToString[Cq2e2D21], 1], 
      TraditionalForm]
 
Cd4D21 /: MakeBoxes[Cd4D21, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5}], 
         Row[{"(", #6, ")"}]] & ) @@ StringPartition[ToString[Cd4D21], 1], 
      TraditionalForm]
 
Cq2u2D24 /: MakeBoxes[Cq2u2D24, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5, #6^#7}], 
         Row[{"(", #8, ")"}]] & ) @@ StringPartition[ToString[Cq2u2D24], 1], 
      TraditionalForm]
 
Cl2q2D24 /: MakeBoxes[Cl2q2D24, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5, #6^#7}], 
         Row[{"(", #8, ")"}]] & ) @@ StringPartition[ToString[Cl2q2D24], 1], 
      TraditionalForm]
 
Cl2u2D21 /: MakeBoxes[Cl2u2D21, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5, #6^#7}], 
         Row[{"(", #8, ")"}]] & ) @@ StringPartition[ToString[Cl2u2D21], 1], 
      TraditionalForm]
 
Cq2u2D21 /: MakeBoxes[Cq2u2D21, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5, #6^#7}], 
         Row[{"(", #8, ")"}]] & ) @@ StringPartition[ToString[Cq2u2D21], 1], 
      TraditionalForm]
 
Ce2d2D22 /: MakeBoxes[Ce2d2D22, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5, #6^#7}], 
         Row[{"(", #8, ")"}]] & ) @@ StringPartition[ToString[Ce2d2D22], 1], 
      TraditionalForm]
 
Cu2d2D21 /: MakeBoxes[Cu2d2D21, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5, #6^#7}], 
         Row[{"(", #8, ")"}]] & ) @@ StringPartition[ToString[Cu2d2D21], 1], 
      TraditionalForm]
 
Cu4D21 /: MakeBoxes[Cu4D21, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5}], 
         Row[{"(", #6, ")"}]] & ) @@ StringPartition[ToString[Cu4D21], 1], 
      TraditionalForm]
 
Cq2e2D22 /: MakeBoxes[Cq2e2D22, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5, #6^#7}], 
         Row[{"(", #8, ")"}]] & ) @@ StringPartition[ToString[Cq2e2D22], 1], 
      TraditionalForm]
 
Cq4D24 /: MakeBoxes[Cq4D24, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5}], 
         Row[{"(", #6, ")"}]] & ) @@ StringPartition[ToString[Cq4D24], 1], 
      TraditionalForm]
 
Cq2d2D23 /: MakeBoxes[Cq2d2D23, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5, #6^#7}], 
         Row[{"(", #8, ")"}]] & ) @@ StringPartition[ToString[Cq2d2D23], 1], 
      TraditionalForm]
 
Cu2d2D24 /: MakeBoxes[Cu2d2D24, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5, #6^#7}], 
         Row[{"(", #8, ")"}]] & ) @@ StringPartition[ToString[Cu2d2D24], 1], 
      TraditionalForm]
 
Cq2d2D24 /: MakeBoxes[Cq2d2D24, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5, #6^#7}], 
         Row[{"(", #8, ")"}]] & ) @@ StringPartition[ToString[Cq2d2D24], 1], 
      TraditionalForm]
 
Cl2d2D21 /: MakeBoxes[Cl2d2D21, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5, #6^#7}], 
         Row[{"(", #8, ")"}]] & ) @@ StringPartition[ToString[Cl2d2D21], 1], 
      TraditionalForm]
 
Cq4D23 /: MakeBoxes[Cq4D23, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5}], 
         Row[{"(", #6, ")"}]] & ) @@ StringPartition[ToString[Cq4D23], 1], 
      TraditionalForm]
 
Ce2u2D21 /: MakeBoxes[Ce2u2D21, TraditionalForm] := 
     ToBoxes[(Subsuperscript[#1, Row[{#2^#3, #4^#5, #6^#7}], 
         Row[{"(", #8, ")"}]] & ) @@ StringPartition[ToString[Ce2u2D21], 1], 
      TraditionalForm]

